Spherically symmetric Dirac-Yang-Mills pairs on Riemannian manifolds

In this paper we construct examples of spherically symmetric Dirac-Yang-Mills pairs on Riemannian 3-manifolds with the structure group SU(2). This approach yields coupled solutions (i.e. the connection is not a Yang-Mills connection) and among them are solutions on S^1(r_1) x S^2(r_2) for certain radii r_1 and r_2. We further show how to use such pairs to induce Dirac-Yang-Mills pairs on Riemannian products of arbitrary dimension. These are, to the authors' best knowledge, the first examples of coupled Dirac-Yang-Mills pairs on a closed Riemannian spin manifold.

==> anc/PW_deltapositive_rhosubcritical.csv <==
7.000000000000000666e-02,3.141592653589793116e+00,2.000000000000000111e-01,3.141592653589793116e+00,7.000000000000000666e-02,0.000000000000000000e+00,2.000000000000000111e-01,0.000000000000000000e+00,0.000000000000000000e+00,1.570796326794896558e+00
7.230800218117611200e-02,2.922379583737772624e+00,2.003457618235327808e-01,3.108506981415299464e+00,7.380068191175616354e-02,3.624058101687000488e-01,2.018953925721836407e-01,1.816123032774314139e-01,2.097383178584607752e-02,1.608296902175989196e+00
7.881654132839754912e-02,2.732310763417368449e+00,2.013778456029031161e-01,3.075884335397349734e+00,8.416039181643304723e-02,6.686831706474686277e-01,2.074660679509210126e-01,3.580107493229255367e-01,4.181846181013973429e-02,1.645598314540484663e+00
8.857534191615454300e-02,2.584388978632803813e+00,2.030808428731823434e-01,3.044166539329782317e+00,9.899365282375403863e-02,9.055172526969516023e-01,2.163948673354589292e-01,5.250527032118357251e-01,6.260493415327507416e-02,1.682859214167854667e+00
1.006004051654241505e-01,2.476706306270109348e+00,2.054299718153067555e-01,3.013755489261861431e+00,1.165377469282623674e-01,1.086523083013777757e+00,2.282355636758325312e-01,6.802382135997216972e-01,8.330450422707449953e-02,1.720059834047339198e+00
1.141253600387544531e-01,2.401420180740733379e+00,2.083922680290660190e-01,2.984998511953901090e+00,1.356649039852736438e-01,1.228531845602711225e+00,2.424937009662317122e-01,8.226679602589958007e-01,1.038887227469188629e-01,1.757180897213438620e+00
1.286187733894231799e-01,2.350491793472969881e+00,2.119280874035088247e-01,2.958178846745717294e+00,1.557038759958375429e-01,1.344097178767541090e+00,2.586888685338076810e-01,9.526257354548018919e-01,1.243295418737266067e-01,1.794203788017088907e+00
1.437239994763871154e-01,2.317508045764133051e+00,2.159927129468775242e-01,2.933511921582424353e+00,1.762492736113570879e-01,1.441514752209321681e+00,2.763899242339013518e-01,1.071085815273570718e+00,1.445994063264027518e-01,1.831110697530233367e+00
1.591997142591161651e-01,2.297765683282993798e+00,2.205379718617198892e-01,2.911146270911332046e+00,1.970445380968106341e-01,1.526151009680838611e+00,2.952279367937408749e-01,1.179320098870922262e+00,1.646713114566222547e-01,1.867884710661347869e+00
1.748781382855382482e-01,2.287901525721855123e+00,2.255137274131591707e-01,2.891168368300621516e+00,2.179179339759905187e-01,1.601519873169236163e+00,3.148955541653453705e-01,1.278647598481515102e+00,1.845189563314990899e-01,1.904510044696705595e+00
1.906384921828844781e-01,2.285512215350332887e+00,2.308691744765624110e-01,2.873610114078821720e+00,2.387479129752864693e-01,1.669975904371178155e+00,3.351400177481290155e-01,1.370301325611613219e+00,2.041167360036895695e-01,1.940972022850521395e+00
2.063905769249748390e-01,2.288862912335897004e+00,2.365539029971979734e-01,2.858457591604883774e+00,2.594439236295905116e-01,1.733137826977863671e+00,3.557542763093546889e-01,1.455372145491931946e+00,2.234398213873159400e-01,1.977257186082901796e+00
2.220645922147693185e-01,2.296683178494850708e+00,2.425187269618494512e-01,2.845660168020977654e+00,2.799354302385382298e-01,1.792146691111629719e+00,3.765684248637833909e-01,1.534795905058184307e+00,2.424642228634966978e-01,2.013353373321144613e+00
2.376047289546421304e-01,2.308027875155441944e+00,2.487162862047233858e-01,2.835139235123377954e+00,3.001653879320932972e-01,1.847825897806870898e+00,3.974423076965629686e-01,1.609362213515475926e+00,2.611668294911795862e-01,2.049249761338539866e+00
2.529650527754953582e-01,2.322182720291872116e+00,2.551014546082689960e-01,2.826796028617569068e+00,3.200862375449616826e-01,1.900782554144228476e+00,4.182595028155480232e-01,1.679731744116787162e+00,2.795254438477912107e-01,2.084936894384902040e+00
2.681068083752930487e-01,2.338599783612199001e+00,2.616315863109595075e-01,2.820518328357907389e+00,3.396573633720899044e-01,1.951473232385771084e+00,4.389225515231276464e-01,1.746455697290401732e+00,2.975188037229122839e-01,2.120406693261569941e+00
2.829966116941500798e-01,2.356852887324905055e+00,2.682666343177405044e-01,2.816185972799932546e+00,3.588434286620308944e-01,2.000247640556195083e+00,4.593492313418647832e-01,1.809994234068151409e+00,3.151266204313343255e-01,2.155652474764445881e+00
2.976052117197306446e-01,2.376606325545246534e+00,2.749691762752509705e-01,2.813675214292952642e+00,3.776132551286048300e-01,2.047378217509829401e+00,4.794696581959481119e-01,1.870732702436173511e+00,3.323295631642916304e-01,2.190668908627760203e+00
3.119066258180729356e-01,2.397592611878153868e+00,2.817043701173536085e-01,2.812862074093745779e+00,3.959390440711789694e-01,2.093080641281181542e+00,4.992240317139844952e-01,1.928995296651849545e+00,3.491092774876291549e-01,2.225452010521100643e+00
3.258775241572410275e-01,2.419596431240483625e+00,2.884398640734741059e-01,2.813624813740278618e+00,4.137958198554917422e-01,2.137528285888562252e+00,5.185608722550881788e-01,1.985056342791034600e+00,3.654483781171388168e-01,2.259999097609357577e+00
3.394967811278541969e-01,2.442442870324667226e+00,2.951456773174533921e-01,2.815845690323807826e+00,4.311610205985603739e-01,2.180862575505851275e+00,5.374356325620548436e-01,2.039149485006992890e+00,3.813304412408998201e-01,2.294308747258622994e+00
3.527451445727588508e-01,2.465988714910980040e+00,3.017940643260563771e-01,2.819412128210885715e+00,4.480141878067787076e-01,2.223200519843188339e+00,5.558095946865654335e-01,2.091475118373686382e+00,3.967399917668550380e-01,2.328380746909327836e+00
3.656049840507234472e-01,2.490115886719128202e+00,3.083593727753165536e-01,2.824217444595496840e+00,4.643367233717977105e-01,2.264640284650865087e+00,5.736489862314686494e-01,2.142206378631172914e+00,4.116624808774787536e-01,2.362216031932867999e+00
3.780600974197796948e-01,2.514726457697888495e+00,3.148179015101257305e-01,2.830161239482590130e+00,4.801116951572166336e-01,2.305265325851867164e+00,5.909242570174461084e-01,2.191493984899840264e+00,4.260842653228349985e-01,2.395816627615222849e+00
3.900955582150620327e-01,2.539738808888005295e+00,3.211477597709843645e-01,2.837149479921770912e+00,4.953236761228503315e-01,2.345147527106434371e+00,6.076094973983022784e-01,2.239470121057292040e+00,4.399925834089699617e-01,2.429185585927498892e+00
4.016975931477408390e-01,2.565084642606468179e+00,3.273287417843938618e-01,2.845094529603634737e+00,5.099586081144341643e-01,2.384349587910360668e+00,6.236819457905110609e-01,2.286251596810816800e+00,4.533755263945355996e-01,2.462326921675730862e+00
4.128534816961647591e-01,2.590706631756525713e+00,3.333421995123108661e-01,2.853914903681916027e+00,5.240036842204192080e-01,2.422926862102370293e+00,6.391215827339505884e-01,2.331942403554079224e+00,4.662219989675592258e-01,2.495245534785811792e+00
4.235514723185764829e-01,2.616556556011715440e+00,3.391709306551801140e-01,2.863535029590158931e+00,5.374472453735840149e-01,2.460928783814672727e+00,6.539107887466358848e-01,2.376635778450440384e+00,4.785216936045246228e-01,2.527947151363181710e+00
4.337807106953942560e-01,2.642593794657621675e+00,3.447990736655274224e-01,2.873884887206407335e+00,5.502786880525409874e-01,2.498399983013904091e+00,6.680340477099683261e-01,2.420415920605494708e+00,4.902650649385528192e-01,2.560438270757721124e+00
4.435311786374602772e-01,2.668784125008782482e+00,3.502120154730413160e-01,2.884899689191763539e+00,5.624883811965053493e-01,2.535381162139465516e+00,6.814776962697406404e-01,2.463359384025256560e+00,5.014432828966154387e-01,2.592726083140048043e+00
4.527936399024023451e-01,2.695098726751998797e+00,3.553963046575753792e-01,2.896519495862969418e+00,5.740675904261054452e-01,2.571909800530267631e+00,6.942297077681958140e-01,2.505536220866456443e+00,5.120482104312565896e-01,2.624818426221580570e+00
4.615595923507545550e-01,2.721513374027327181e+00,3.603395750879143655e-01,2.908688848582807296e+00,5.850084090479853449e-01,2.608020706744374362e+00,7.062795022081820306e-01,2.547010945616104305e+00,5.220723617153849583e-01,2.656723714568683725e+00
4.698212252003304279e-01,2.748007757482916702e+00,3.650304764714793482e-01,2.921356404927550443e+00,5.953036945540468583e-01,2.643746470877155197e+00,7.176177819032883987e-01,2.587843331761368493e+00,5.315088757227987015e-01,2.688450893185752921e+00
4.775713803595335594e-01,2.774564917821822796e+00,3.694586121440661119e-01,2.934474582790981501e+00,6.049470109766690307e-01,2.679117819846964288e+00,7.282363880327664685e-01,2.628089075965434063e+00,5.403514800492184023e-01,2.720009380294723389e+00
4.848035175884569115e-01,2.801170771740403964e+00,3.736144836605394537e-01,2.947999220334958981e+00,6.139325751772199968e-01,2.714163924288371721e+00,7.381281741100329530e-01,2.667800364543514657e+00,5.485944641787473541e-01,2.751409022381330782e+00
4.915116828438573782e-01,2.827813709694347200e+00,3.774894412101346686e-01,2.961889251636284914e+00,6.222552081115000355e-01,2.748912637730643205e+00,7.472868928443557879e-01,2.707026371834301059e+00,5.562326473944049221e-01,2.782660046406470578e+00
4.976904794425886513e-01,2.854484249113633521e+00,3.810756395529470431e-01,2.976106409822222076e+00,6.299102902094519951e-01,2.783390698480798342e+00,7.557071020020132979e-01,2.745813641694286655e+00,5.632613537794415315e-01,2.813773019129775399e+00
5.033350419606783532e-01,2.881174737977844291e+00,3.843659989031719681e-01,2.990614929003242217e+00,6.368937206383756822e-01,2.817623901926175733e+00,7.633840756848461195e-01,2.784206469093962522e+00,5.696763846672920906e-01,2.844758807360753927e+00
5.084410126411211817e-01,2.907879098520311345e+00,3.873541700548482902e-01,3.005381272217710897e+00,6.432018805798288552e-01,2.851637241172204185e+00,7.703137310319772002e-01,2.822247196458921525e+00,5.754739966709445653e-01,2.875628541274527716e+00
5.130045201261426158e-01,2.934592603207743622e+00,3.900345042667193174e-01,3.020373881105345770e+00,6.488316000870627542e-01,2.885455029176526409e+00,7.764925614425280953e-01,2.859976494439193662e+00,5.806508771233523936e-01,2.906393581872496412e+00
5.170221601257133370e-01,2.961311665138767424e+00,3.924020269058506316e-01,3.035562926665651418e+00,6.537801285471078749e-01,2.919101004892604045e+00,7.819175800615904004e-01,2.897433598291286660e+00,5.852041230737869970e-01,2.937065490535536672e+00
5.204909791576015632e-01,2.988033678639124169e+00,3.944524140075492680e-01,3.050920087109609380e+00,6.580451086535943350e-01,2.952598423511749282e+00,7.865862706908713919e-01,2.934656526045909430e+00,5.891312295470435556e-01,2.967655996686307418e+00
5.234084595079319113e-01,3.014756846803035018e+00,3.961819728669320750e-01,3.066418323374767052e+00,6.616245537760689910e-01,2.985970136337155356e+00,7.904965456764314613e-01,2.971682276558647917e+00,5.924300682156637965e-01,2.998176975812578693e+00
5.257725067175723632e-01,3.041480045579329605e+00,3.975876249933170681e-01,3.082031676953527199e+00,6.645168284350643217e-01,3.019238671583415634e+00,7.936467112610630092e-01,3.008547005226127613e+00,5.950988736980561411e-01,3.028640425040714401e+00
5.275814389019312101e-01,3.068202687215417335e+00,3.986668930398730160e-01,3.097735067593433644e+00,6.667206323115787425e-01,3.052426290934855402e+00,7.960354383829223446e-01,3.045286194349510200e+00,5.971362356969008856e-01,3.059058432286960283e+00
5.288339783560632723e-01,3.094924598471977095e+00,3.994178891660738473e-01,3.113504103415281055e+00,6.682349872075820096e-01,3.085555052183508007e+00,7.976617403768551107e-01,3.081934805983021608e+00,5.985410862772064799e-01,3.089443163725154040e+00
5.295292451053335014e-01,3.121645905452118619e+00,3.998393073485521088e-01,3.129314892638731305e+00,6.690592271056187146e-01,3.118646874310287309e+00,7.985249556671675242e-01,3.118527432784472531e+00,5.993126932665729933e-01,3.119806841447680057e+00
5.296667523093266938e-01,3.148366920640965905e+00,3.999304171153509890e-01,3.145143862185694417e+00,6.691929918461179128e-01,3.151723579236672013e+00,7.986247365201980530e-01,3.155098439591275561e+00,5.994506571584804488e-01,3.150161713940507369e+00
5.292464038268533955e-01,3.175088037136189367e+00,3.996910609512310253e-01,3.160967577686845331e+00,6.686362230503271054e-01,3.184806958730792559e+00,7.979610433265660330e-01,3.191682102328060378e+00,5.989549064805891332e-01,3.180520049075990396e+00
5.282684937026324024e-01,3.201809619848966282e+00,3.991216531057598105e-01,3.176762564677318323e+00,6.673891638075433175e-01,3.217918816461815545e+00,7.965341429510361948e-01,3.228312750462789538e+00,5.978256978210318984e-01,3.210894110707645410e+00
5.267337077188571914e-01,3.228531900890462492e+00,3.982231817974499211e-01,3.192505129637864147e+00,6.654523608968339055e-01,3.251081026995396250e+00,7.943446131590031767e-01,3.265024907279901356e+00,5.960636181621912222e-01,3.241296130471618575e+00
5.246431268393051406e-01,3.255254868113749200e+00,3.969972132182874036e-01,3.208171179100590908e+00,6.628266705341170351e-01,3.284315587587231189e+00,7.913933554448967511e-01,3.301853420823629204e+00,5.936695881201161651e-01,3.271738301746509592e+00
5.219982327487515672e-01,3.281978153536797560e+00,3.954458991239299670e-01,3.223736035846427317e+00,6.595132669217080856e-01,3.317644674296016394e+00,7.876816065278696710e-01,3.338833623698831854e+00,5.906448683848590786e-01,3.302232752746461220e+00
5.188009153257824302e-01,3.308700912884219303e+00,3.935719850775839523e-01,3.239174249790354843e+00,6.555136538916023214e-01,3.351090702752792527e+00,7.832109623082300631e-01,3.376001481360964007e+00,5.869910682769409194e-01,3.332791518540250575e+00
5.150534822434333915e-01,3.335421698663484591e+00,3.913788218745372638e-01,3.254459402912029731e+00,6.508296800267184823e-01,3.384676390974331817e+00,7.779834051031760955e-01,3.413393754066544883e+00,5.827101561684574493e-01,3.363426532066819519e+00
5.107586705417515027e-01,3.362138321273340225e+00,3.888703839190719158e-01,3.269563906878272252e+00,6.454635564601239883e-01,3.418424829396399023e+00,7.720013342504733478e-01,3.451048174766586651e+00,5.778044722396313837e-01,3.394149591502162444e+00
5.059196603996976016e-01,3.388847695354079370e+00,3.860512855397993937e-01,3.284458791114294396e+00,6.394178786066391229e-01,3.452359560233300151e+00,7.652676101470498038e-01,3.489003643539899446e+00,5.722767433891763345e-01,3.424972331099779055e+00
5.005400906427919239e-01,3.415545681161113123e+00,3.829267994957520904e-01,3.299113480227700901e+00,6.326956505893588378e-01,3.486504661463899257e+00,7.577855980941369252e-01,3.527300431527678359e+00,5.661301005970609257e-01,3.455906205452191848e+00
4.946240765808930795e-01,3.442226901436844066e+00,3.795028843783391781e-01,3.313495558995962931e+00,6.253003136326624745e-01,3.520884850473665839e+00,7.495592236896519989e-01,3.565980417941943870e+00,5.593680974716065402e-01,3.486962448154324878e+00
4.881762310289364803e-01,3.468884494473939650e+00,3.757862154331067517e-01,3.327570523492381138e+00,6.172357776581918198e-01,3.555525595622792245e+00,7.405930391586350581e-01,3.605087364680782613e+00,5.519947315924892406e-01,3.518152040988871132e+00
4.812016860292941400e-01,3.495509903222318915e+00,3.717842105345376402e-01,3.341301518330424436e+00,6.085064567010828318e-01,3.590453254823441576e+00,7.308922906607875358e-01,3.644667191094106862e+00,5.440144685129734148e-01,3.549485688937161321e+00
4.737061170430816870e-01,3.522092626956716543e+00,3.675050686191289606e-01,3.354649057168996862e+00,5.991173081366937270e-01,3.625695236738098792e+00,7.204630062231185406e-01,3.684768346892903779e+00,5.354322667370438049e-01,3.580973779701722037e+00
4.656957707792850343e-01,3.548619883080711190e+00,3.629578173647879380e-01,3.367570728966425175e+00,5.890738749958833731e-01,3.661280160422921703e+00,7.093120880142884666e-01,3.725442193222062492e+00,5.262536016068573019e-01,3.612626329463259012e+00
4.571774971855963599e-01,3.575076152628548609e+00,3.581523516484698688e-01,3.380020878540071827e+00,5.783823340833667004e-01,3.697238117081625752e+00,6.974474167040860539e-01,3.766743443474943387e+00,5.164844965232735507e-01,3.644452947769607931e+00
4.481587804076323511e-01,3.601442836415967186e+00,3.530994857463379821e-01,3.391950272727287441e+00,5.670495481499479018e-01,3.733600965205606137e+00,6.848779821609539686e-01,3.808730770600801119e+00,5.061315534781736236e-01,3.676462787106663743e+00
4.386477770494369155e-01,3.627697697385526165e+00,3.478110197232823220e-01,3.403305780254228807e+00,5.550831200409929167e-01,3.770402574641588789e+00,6.716140124491294383e-01,3.851467363759020657e+00,4.952019828659329770e-01,3.708664495315752596e+00
4.286533569727973836e-01,3.653814256079921385e+00,3.422997987547444221e-01,3.414029986259580429e+00,5.424914552061992357e-01,3.807679299584822541e+00,6.576671383534923310e-01,3.895021737483287616e+00,4.837036324044746705e-01,3.741066177203421717e+00
4.181851458301735214e-01,3.679761136988499270e+00,3.365797823809273948e-01,3.424060798120860394e+00,5.292838296505407714e-01,3.845470556636191084e+00,6.430505800817348794e-01,3.939468682827110602e+00,4.716450261672581745e-01,3.773675312172475316e+00
4.072535783395168640e-01,3.705501023108436875e+00,3.306661303754580561e-01,3.433331118673871973e+00,5.154704609320737152e-01,3.883819367702071368e+00,6.277793391071813112e-01,3.984890211525208059e+00,4.590353979524178230e-01,3.806498697645603890e+00
3.958699543819081956e-01,3.730989556334274315e+00,3.245752956026879410e-01,3.441768504583690103e+00,5.010625894852083206e-01,3.922773224844504636e+00,6.118704599553030921e-01,4.031377053146870892e+00,4.458847177934469053e-01,3.839542407397571022e+00
3.840465072090644694e-01,3.756174058892373324e+00,3.183251185027908270e-01,3.449294748792767429e+00,4.860725637152361611e-01,3.962384980699762416e+00,5.953433078594942973e-01,4.079030236536509868e+00,4.322037275023298264e-01,3.872811721739416235e+00
3.717964817391952725e-01,3.780991936729145575e+00,3.119349317670155886e-01,3.455825665098010369e+00,4.705139428069782803e-01,4.002714256085463163e+00,5.782198947911155740e-01,4.127963029296871866e+00,4.180039798432910736e-01,3.906311044399288335e+00
3.591342226102613999e-01,3.805368561547030737e+00,3.054256797628098208e-01,3.461270759552611320e+00,4.544016118494263456e-01,4.043829189764688969e+00,5.605252584289641682e-01,4.178303279486677901e+00,4.032978681735032711e-01,3.940043841725466844e+00
3.460752834922380949e-01,3.829214382158729890e+00,2.988200463578997712e-01,3.465533053807976049e+00,4.377519045416708998e-01,4.085808483333255303e+00,5.422879365469144286e-01,4.230196459774518303e+00,3.880986434666053864e-01,3.974012606153854321e+00
3.326365687077258437e-01,3.852421734051777236e+00,2.921425915385405525e-01,3.468509342618324442e+00,4.205827469028238230e-01,4.128744086991292583e+00,5.235405461091182655e-01,4.283809491791592983e+00,3.724204550311208672e-01,4.008218759749028415e+00
3.188365076765819484e-01,3.874860616629277832e+00,2.854198945881674665e-01,3.470090293817707838e+00,4.029138494042984742e-01,4.172745104587386678e+00,5.043204410517194702e-01,4.339335156546782812e+00,3.562783765258535351e-01,4.042662587130240404e+00
3.046952654559066387e-01,3.896372671846240365e+00,2.786806827084927218e-01,3.470160912463308378e+00,3.847669353785111435e-01,4.217942842067329501e+00,4.846705337015577153e-01,4.396997677461596865e+00,3.396884205464480444e-01,4.077343190958847785e+00
2.902350332196177440e-01,3.916763658726245101e+00,2.719559824196453590e-01,3.468601368384489181e+00,3.661659984778378729e-01,4.264497212523527203e+00,4.646403794890140992e-01,4.457059975915505845e+00,3.226675440448730781e-01,4.112258464106727907e+00
2.754804272254416375e-01,3.935793597677855082e+00,2.652792506699062081e-01,3.465288701334832577e+00,3.471376812144336133e-01,4.312605965032710209e+00,4.442874499311474934e-01,4.519832192302652096e+00,3.052336795102310596e-01,4.147404991017823228e+00
2.604589958071620859e-01,3.953162719036862782e+00,2.586864837342799928e-01,3.460098771861725098e+00,3.277117870135994870e-01,4.362517642024963394e+00,4.236788003783946710e-01,4.585682489089432323e+00,2.874057369920052785e-01,4.182778014487942286e+00
2.452019568104110980e-01,3.968492657127015821e+00,2.522162730203301173e-01,3.452908901359646343e+00,3.079219213081981210e-01,4.414549009438047733e+00,4.028931782653328852e-01,4.655049975308312327e+00,2.692035917333636119e-01,4.218371445047638169e+00
2.297452302661977808e-01,3.981300314610769497e+00,2.459098362256493531e-01,3.443601855465908912e+00,2.878064950574252268e-01,4.469110973765044292e+00,3.820237261168032417e-01,4.728460379883070885e+00,2.506480813483790704e-01,4.254177823901503785e+00
2.141309419380300338e-01,3.990959872421338428e+00,2.398109637702876551e-01,3.432070739889916400e+00,2.674101346684181757e-01,4.526745938251938384e+00,3.611814896567745459e-01,4.806543846659584673e+00,2.317609976520569326e-01,4.290188289637137942e+00
1.984096212198643017e-01,3.996649758670978603e+00,2.339658190394119930e-01,3.418224919109298821e+00,2.467858331498894997e-01,4.588183916932028872e+00,3.404999172951152508e-01,4.890054516548975272e+00,2.125650603598754074e-01,4.326392596191077189e+00
1.826435394623613651e-01,3.997274024785253843e+00,2.284226406173868185e-01,3.401997291158595171e+00,2.259982928348249209e-01,4.654427664915536056e+00,3.201404598810222435e-01,4.979888567775693886e+00,1.930838813281767763e-01,4.362779171676350209e+00
1.669118489121347026e-01,3.991347737453608602e+00,2.232312551555292179e-01,3.383352609255608545e+00,2.051293145335881529e-01,4.726886880278328817e+00,3.002996904563181024e-01,5.077096590656867470e+00,1.733419272428716462e-01,4.399335121813612304e+00
1.513186595762627817e-01,3.976827613698578290e+00,2.184423692178014131e-01,3.362296397220395416e+00,1.842867249917627126e-01,4.807591725765473001e+00,2.812175369556878524e-01,5.182877391198505990e+00,1.533644678410495121e-01,4.436046292117528544e+00
1.360060067730835820e-01,3.950866221259881517e+00,2.141066255872405288e-01,3.338883928928995548e+00,1.636197639093251721e-01,4.899542121024867747e+00,2.631862796504331192e-01,5.298536669447642566e+00,1.331775240082076484e-01,4.472897341131733207e+00
1.211747954160291019e-01,3.909472386545669309e+00,2.102734616804450007e-01,3.313228803382997079e+00,1.433465777966527466e-01,5.007282204544243776e+00,2.465583252728513475e-01,5.425377317298107016e+00,1.128078099575195725e-01,4.509871828354473422e+00
1.071184622629128835e-01,3.847110840607950610e+00,2.069896912825818780e-01,3.285509143313186886e+00,1.238045388329812174e-01,5.137818788715438068e+00,2.317491045790706361e-01,5.564483617180907338e+00,9.228263747424898800e-02,4.546952341637246597e+00
9.427395108072625374e-02,3.756468686233194187e+00,2.042979572743765793e-01,3.255970976981741760e+00,1.055434362131292547e-01,5.301913687864624691e+00,2.192285231432275772e-01,5.716365135299126266e+00,7.162983340359906081e-02,4.584120631586091399e+00
8.328622181296739535e-02,3.629185778188322331e+00,2.022351053891136563e-01,3.224927152203693304e+00,8.948757263326777289e-02,5.514997836232723216e+00,2.094922694940082042e-01,5.880479554447927804e+00,5.087768069696284312e-02,4.621357732958061071e+00
7.504480133021372568e-02,3.459400274337438130e+00,2.008305936162842753e-01,3.192750915344714002e+00,7.714652694227500107e-02,5.793767096058601851e+00,2.030065624615119135e-01,6.054770485871714847e+00,3.005482665749652227e-02,4.658644102489026828e+00
7.056817846595152266e-02,3.251734847344826651e+00,2.001051215624949919e-01,3.159864193581102043e+00,7.058392404295869837e-02,6.138963852311245084e+00,2.001302350187102175e-01,6.235495901180568623e+00,0.000000000000000000e+00,4.712388980384689674e+00
7.060087811755917653e-02,3.028352226968276550e+00,2.000695902648189084e-01,3.126720743329019836e+00,7.145067080671897719e-02,6.509575019590944756e+00,2.010366588356290452e-01,6.417632391489601851e+00,nan,nan
7.513684204448499437e-02,2.821107522551140612e+00,2.007245409234475475e-01,3.093786364152354640e+00,7.949961690310881901e-02,6.841662981094642326e+00,2.056701926403948499e-01,6.595852148446605945e+00,nan,nan
8.342391243170564630e-02,2.651923312387717502e+00,2.020601156980903479e-01,3.061516992144464488e+00,9.284379775864812223e-02,7.104559936888852789e+00,2.137605852130051998e-01,6.765651394286492426e+00,nan,nan
9.444333166874521734e-02,2.525208687863591539e+00,2.040565850147408600e-01,3.030338721785811984e+00,nan,nan,2.248872773954875559e-01,6.924082093300424567e+00,nan,nan
1.073087755790769482e-01,2.435021459359556939e+00,2.066853254325821398e-01,3.000630426349681024e+00,nan,nan,2.385613462305428423e-01,7.069857439709320346e+00,nan,nan
1.213786158156682504e-01,2.373000983601154079e+00,2.099101827373916762e-01,2.972711537167865181e+00,nan,nan,2.542942230880713694e-01,7.203000888850854544e+00,nan,nan
1.362183586438999172e-01,2.331858141687069175e+00,2.136890306927584637e-01,2.946835067558244869e+00,nan,nan,nan,nan,nan,nan
1.515361866128936419e-01,2.306081965331525652e+00,2.179754084390899682e-01,2.923186051658248186e+00,nan,nan,nan,nan,nan,nan
1.671322049852631275e-01,2.291700120100168103e+00,2.227200871215062050e-01,2.901884401835570948e+00,nan,nan,nan,nan,nan,nan
1.828650364284885310e-01,2.285878512907463911e+00,2.278724819531781354e-01,2.882991082975908004e+00,nan,nan,nan,nan,nan,nan
1.986309942743502421e-01,2.286583214620041105e+00,2.333818474644429319e-01,2.866516295327491637e+00,nan,nan,nan,nan,nan,nan
2.143512135093326165e-01,2.292335740338249384e+00,2.391982348151071303e-01,2.852428526350060611e+00,nan,nan,nan,nan,nan,nan
2.299636178900916483e-01,2.302044747578491091e+00,2.452732164639008783e-01,2.840663581145010053e+00,nan,nan,nan,nan,nan,nan
2.454178153550113650e-01,2.314891792742882259e+00,2.515603904138453140e-01,2.831132878358157967e+00,nan,nan,nan,nan,nan,nan
2.606717834730185035e-01,2.330253565292637052e+00,2.580157224485595813e-01,2.823730857011687245e+00,nan,nan,nan,nan,nan,nan
2.756896746185446556e-01,2.347648481653176411e+00,2.645977245968637037e-01,2.818341127223633169e+00,nan,nan,nan,nan,nan,nan
2.904403276415809532e-01,2.366699493293011436e+00,2.712675292058308596e-01,2.814841435327636088e+00,nan,nan,nan,nan,nan,nan
3.048962387196304524e-01,2.387107819958238508e+00,2.779888812380256202e-01,2.813107570754479703e+00,nan,nan,nan,nan,nan,nan
3.190328351392967554e-01,2.408634127113893797e+00,2.847280693490836234e-01,2.813016305258160266e+00,nan,nan,nan,nan,nan,nan
3.328279525561424479e-01,2.431084841842801048e+00,2.914538213844950487e-01,2.814447517947661570e+00,nan,nan,nan,nan,nan,nan
3.462614509651654182e-01,2.454302062134938733e+00,2.981371767285553309e-01,2.817285667966832108e+00,nan,nan,nan,nan,nan,nan
3.593149275440400414e-01,2.478156022888170273e+00,3.047513467239648111e-01,2.821420756754287051e+00,nan,nan,nan,nan,nan,nan
3.719714974321605694e-01,2.502539406274732592e+00,3.112715710979285233e-01,2.826748883666227563e+00,nan,nan,nan,nan,nan,nan
3.842156221792731308e-01,2.527362973258380219e+00,3.176749771010550227e-01,2.833172502129418735e+00,nan,nan,nan,nan,nan,nan
3.960329738140331846e-01,2.552552188601025840e+00,3.239404497252701409e-01,2.840600492305703106e+00,nan,nan,nan,nan,nan,nan
4.074103242223299226e-01,2.578044577136762161e+00,3.300484932964303786e-01,2.848947983828495900e+00,nan,nan,nan,nan,nan,nan
4.183354537303622944e-01,2.603787635307082571e+00,3.359811222222195415e-01,2.858136183198156210e+00,nan,nan,nan,nan,nan,nan
4.287970740228242983e-01,2.629737163876702866e+00,3.417217479240112765e-01,2.868092047601904948e+00,nan,nan,nan,nan,nan,nan
4.387847621330337455e-01,2.655855928114623232e+00,3.472550803847012091e-01,2.878747951519742276e+00,nan,nan,nan,nan,nan,nan
4.482889022594792050e-01,2.682112548779896244e+00,3.525670376868633715e-01,2.890041332990234135e+00,nan,nan,nan,nan,nan,nan
4.573006361878152459e-01,2.708480631385637771e+00,3.576446641711512053e-01,2.901914302599465145e+00,nan,nan,nan,nan,nan,nan
4.658118174032865322e-01,2.734938011855640561e+00,3.624760579471333344e-01,2.914313300584630007e+00,nan,nan,nan,nan,nan,nan
4.738149704926766237e-01,2.761466141303711375e+00,3.670503035527235003e-01,2.927188708179792709e+00,nan,nan,nan,nan,nan,nan
4.813032548775942332e-01,2.788049575331072116e+00,3.713574138438057171e-01,2.940494522362993468e+00,nan,nan,nan,nan,nan,nan
4.882704313014522013e-01,2.814675531387759833e+00,3.753882768670945280e-01,2.954188008978201996e+00,nan,nan,nan,nan,nan,nan
4.947108317092562824e-01,2.841333517009757337e+00,3.791346089205784309e-01,2.968229395240001622e+00,nan,nan,nan,nan,nan,nan
5.006193319045642021e-01,2.868015012920522189e+00,3.825889125934542334e-01,2.982581568205115996e+00,nan,nan,nan,nan,nan,nan
5.059913266642418472e-01,2.894713195218995949e+00,3.857444400409326124e-01,2.997209791720302441e+00,nan,nan,nan,nan,nan,nan
5.108227073099022020e-01,2.921422694815595023e+00,3.885951598562780163e-01,3.012081452308961627e+00,nan,nan,nan,nan,nan,nan
5.151098416345768483e-01,2.948139387798264455e+00,3.911357289035249374e-01,3.027165796264908337e+00,nan,nan,nan,nan,nan,nan
5.188495560089302350e-01,2.974860209721365667e+00,3.933614669774169736e-01,3.042433697103489987e+00,nan,nan,nan,nan,nan,nan
5.220391193675733010e-01,3.001582978295186166e+00,3.952683354759056744e-01,3.057857435093389586e+00,nan,nan,nan,nan,nan,nan
5.246762300443568172e-01,3.028306257665343892e+00,3.968529193277532396e-01,3.073410480987889937e+00,nan,nan,nan,nan,nan,nan
5.267590039914581412e-01,3.055029210522068883e+00,3.981124112012628391e-01,3.089067295639146060e+00,nan,nan,nan,nan,nan,nan
5.282859652407734252e-01,3.081751473573917544e+00,3.990445995240138877e-01,3.104803130075791451e+00,nan,nan,nan,nan,nan,nan
5.292560384283295782e-01,3.108473040868740433e+00,3.996478581143839692e-01,3.120593839481794696e+00,nan,nan,nan,nan,nan,nan
5.296685432422957307e-01,3.135194144490470070e+00,3.999211399362296859e-01,3.136415697530778424e+00,nan,nan,nan,nan,nan,nan
5.295231911983936390e-01,3.161915153145163249e+00,3.998639717139303440e-01,3.152245215793365585e+00,nan,nan,nan,nan,nan,nan
5.288200839187048308e-01,3.188636457438272398e+00,3.994764524914996562e-01,3.168058963959275331e+00,nan,nan,nan,nan,nan,nan
5.275597137740304365e-01,3.215358369667538518e+00,3.987592535296760610e-01,3.183833391300566973e+00,nan,nan,nan,nan,nan,nan
5.257429663160457789e-01,3.242081010972671873e+00,3.977136217087113290e-01,3.199544647414226617e+00,nan,nan,nan,nan,nan,nan
5.233711248921025794e-01,3.268804203758581828e+00,3.963413846413948449e-01,3.215168399960869117e+00,nan,nan,nan,nan,nan,nan
5.204458770839788251e-01,3.295527353771309897e+00,3.946449588539384656e-01,3.230679648568243856e+00,nan,nan,nan,nan,nan,nan
5.169693232976060315e-01,3.322249327298878896e+00,3.926273603559155556e-01,3.246052533489363956e+00,nan,nan,nan,nan,nan,nan
5.129439872895805719e-01,3.348968319378926584e+00,3.902922184557967578e-01,3.261260137313788388e+00,nan,nan,nan,nan,nan,nan
5.083728288507025628e-01,3.375681708340323883e+00,3.876437918851363129e-01,3.276274278377991678e+00,nan,nan,nan,nan,nan,nan
5.032592585109989525e-01,3.402385898129955510e+00,3.846869867699633239e-01,3.291065294449589729e+00,nan,nan,nan,nan,nan,nan
4.976071545103961657e-01,3.429076136702203126e+00,3.814273803482713943e-01,3.305601814633538638e+00,nan,nan,nan,nan,nan,nan
4.914208818136660550e-01,3.455746319431796998e+00,3.778712505258728926e-01,3.319850517859226358e+00,nan,nan,nan,nan,nan,nan
4.847053130605626925e-01,3.482388779314965710e+00,3.740256001454221879e-01,3.333775878850876229e+00,nan,nan,nan,nan,nan,nan
4.774658525455455216e-01,3.508994013868075079e+00,3.698981919864111068e-01,3.347339897384608243e+00,nan,nan,nan,nan,nan,nan
4.697084631366079122e-01,3.535550349410775173e+00,3.654975937134934960e-01,3.360501813265021731e+00,nan,nan,nan,nan,nan,nan
4.614396933005937562e-01,3.562043676785114243e+00,3.608332148091921154e-01,3.373217798620243624e+00,nan,nan,nan,nan,nan,nan
4.526667088377406278e-01,3.588457042504938244e+00,3.559153543739880798e-01,3.385440633092538398e+00,nan,nan,nan,nan,nan,nan
4.433973305691780165e-01,3.614770059305367322e+00,3.507552632507146551e-01,3.397119384528481056e+00,nan,nan,nan,nan,nan,nan
4.336400706242554692e-01,3.640958426766410128e+00,3.453652020571626458e-01,3.408199042874656914e+00,nan,nan,nan,nan,nan,nan
4.234041763054007812e-01,3.666993236706786785e+00,3.397585047251892587e-01,3.418620130993237360e+00,nan,nan,nan,nan,nan,nan
4.126996783400494473e-01,3.692840167605577317e+00,3.339496586877301332e-01,3.428318359381544944e+00,nan,nan,nan,nan,nan,nan
4.015374417333230084e-01,3.718458588110828522e+00,3.279543947296661988e-01,3.437224297552067931e+00,nan,nan,nan,nan,nan,nan
3.899292312858712029e-01,3.743800149126375487e+00,3.217897748266206337e-01,3.445262934303578994e+00,nan,nan,nan,nan,nan,nan
3.778877804934934748e-01,3.768807326335824381e+00,3.154742940283582486e-01,3.452353429597491363e+00,nan,nan,nan,nan,nan,nan
3.654268795117213697e-01,3.793411611769521574e+00,3.090279926925290632e-01,3.458408788269860423e+00,nan,nan,nan,nan,nan,nan
3.525614727989989650e-01,3.817531273770342626e+00,3.024725796140225742e-01,3.463335571511198641e+00,nan,nan,nan,nan,nan,nan
3.393077814185136432e-01,3.841068143511613631e+00,2.958315635831127444e-01,3.467034044371773760e+00,nan,nan,nan,nan,nan,nan
3.256834535381884499e-01,3.863903729263021170e+00,2.891303949254033223e-01,3.469398211995831538e+00,nan,nan,nan,nan,nan,nan
3.117077692620132678e-01,3.885894438949167640e+00,2.823965959687869121e-01,3.470316112904328509e+00,nan,nan,nan,nan,nan,nan
2.974018858749377103e-01,3.906864898714816459e+00,2.756599091777472976e-01,3.469670398778271547e+00,nan,nan,nan,nan,nan,nan
2.827891602783054736e-01,3.926599157934120843e+00,2.689524364873408513e-01,3.467339644193246251e+00,nan,nan,nan,nan,nan,nan
2.678956167926056509e-01,3.944828885571429744e+00,2.623087657265659178e-01,3.463200107012345708e+00,nan,nan,nan,nan,nan,nan
2.527505672554719585e-01,3.961217191967666640e+00,2.557660471486215004e-01,3.457127862426224496e+00,nan,nan,nan,nan,nan,nan
2.373874499303217367e-01,3.975336578822741274e+00,2.493640528363044728e-01,3.449002118129758099e+00,nan,nan,nan,nan,nan,nan
2.218451144263671737e-01,3.986637001026801297e+00,2.431451715874348996e-01,3.438709650811203389e+00,nan,nan,nan,nan,nan,nan
2.061696112659329172e-01,3.994401471945807636e+00,2.371542854387929389e-01,3.426150021383076449e+00,nan,nan,nan,nan,nan,nan
1.904169136255288441e-01,3.997681013363215907e+00,2.314385374797584549e-01,3.411242201704566934e+00,nan,nan,nan,nan,nan,nan
1.746570576698876220e-01,3.995199764410806598e+00,2.260469502696701993e-01,3.393932273639480801e+00,nan,nan,nan,nan,nan,nan
1.589805879803851685e-01,3.985215147118099210e+00,2.210298509738922168e-01,3.374202213315057985e+00,nan,nan,nan,nan,nan,nan
1.435088186025229307e-01,3.965312518906788153e+00,2.164380397237079534e-01,3.352078707077500663e+00,nan,nan,nan,nan,nan,nan
1.284103442331571143e-01,3.932112883717449048e+00,2.123217813563984258e-01,3.327642258831216893e+00,nan,nan,nan,nan,nan,nan
1.139277698251063703e-01,3.880890856541807654e+00,2.087295228365474431e-01,3.301034792890766401e+00,nan,nan,nan,nan,nan,nan
1.004197578986825434e-01,3.805208093636610833e+00,2.057063988134535670e-01,3.272464733669434800e+00,nan,nan,nan,nan,nan,nan
8.842067210321270798e-02,3.697009633285590180e+00,2.032926583509866436e-01,3.242208506466628393e+00,nan,nan,nan,nan,nan,nan
7.870039894233778199e-02,3.548485019877709146e+00,2.015220212519567844e-01,3.210607184859000540e+00,nan,nan,nan,nan,nan,nan
7.224493830592298993e-02,3.357873186920769637e+00,2.004201652350910134e-01,3.178057656970508127e+00,nan,nan,nan,nan,nan,nan
7.000078932450694291e-02,3.138433715257492818e+00,2.000034967886418769e-01,3.144998355180177452e+00,nan,nan,nan,nan,nan,nan
7.237252307448681365e-02,2.919455821689792341e+00,2.002783106658310719e-01,3.111891163373795344e+00,nan,nan,nan,nan,nan,nan
7.893387238457348631e-02,2.729933925430509944e+00,2.012404506028546425e-01,3.079200041838380475e+00,nan,nan,nan,nan,nan,nan
8.873091926944558228e-02,2.582615156164014270e+00,2.028755365988554882e-01,3.047369932617610022e+00,nan,nan,nan,nan,nan,nan
1.007817239534837261e-01,2.475446830129300224e+00,2.051597011538227877e-01,3.016807601172527775e+00,nan,nan,nan,nan,nan,nan
1.143234386337938363e-01,2.400555562671582877e+00,2.080607580590828065e-01,2.987866454824521067e+00,nan,nan,nan,nan,nan,nan
1.288275512177426974e-01,2.349919272068462739e+00,2.115396735359317826e-01,2.960836655773235737e+00,nan,nan,nan,nan,nan,nan
1.439394095161139198e-01,2.317150343200590434e+00,2.155521751632878957e-01,2.935940620609195584e+00,nan,nan,nan,nan,nan,nan
1.594189704665393836e-01,2.297567235830371146e+00,2.200503743938770351e-01,2.913333591482586638e+00,nan,nan,nan,nan,nan,nan
1.750992689788890277e-01,2.287822724965658860e+00,2.249842707940357678e-01,2.893108119306718962e+00,nan,nan,nan,nan,nan,nan
1.908600502731989668e-01,2.285524639076880860e+00,2.303030738883242445e-01,2.875301306860079897e+00,nan,nan,nan,nan,nan,nan
2.066114608560709054e-01,2.288945900411710088e+00,2.359562910256033652e-01,2.859903500694311873e+00,nan,nan,nan,nan,nan,nan
2.222839342717570499e-01,2.296821476490015890e+00,2.418945803443584563e-01,2.846867441210236827e+00,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan


==> anc/PW_deltapositive_rhosubcritical_arrows.csv <==
7.000000000000000666e-02,3.141592653589793116e+00,2.000000000000000111e-01,3.141592653589793116e+00,9.899365282375403863e-02,9.055172526969516023e-01,7.986247365201980530e-01,3.141592653589793116e+00,5.994506571584804488e-01,3.141592653589793116e+00
4.527936399024023451e-01,2.695098726751998797e+00,3.273287417843938618e-01,2.845094529603634737e+00,6.686362230503271054e-01,3.141592653589793116e+00,2.424937009662317122e-01,5.460517346920590320e+00,1.038887227469188629e-01,4.526004409966147612e+00
2.452019568104110980e-01,3.968492657127015821e+00,3.306661303754580561e-01,3.433331118673871973e+00,9.899365282375403863e-02,5.377668054482634297e+00,2.424937009662317122e-01,8.226679602589958007e-01,2.041167360036895695e-01,1.940972022850521395e+00


==> anc/PW_deltapositive_rhosupercritical.csv <==
3.384764597181069146e+00,3.905226627498346925e+00,3.280957112109628593e+00,3.889763779599684224e+00,3.696160265736811112e+00,-2.373029235285585514e+00,3.696160303879501896e+00,3.910156075140875487e+00,4.152306587211143984e+00,-2.372254520021984003e+00,4.152306423052079865e+00,3.910930735890914445e+00,0.000000000000000000e+00,1.570796326794896558e+00,0.000000000000000000e+00,4.712388980384689674e+00
3.369702904555562206e+00,3.905583098840285761e+00,3.266142911590987463e+00,3.889802567553526380e+00,3.681020361022333098e+00,-2.372560766508261310e+00,3.681020399109508734e+00,3.910624544173548767e+00,4.137154377275967576e+00,-2.371762340314170547e+00,4.137154214247387607e+00,3.911422914913142534e+00,2.277498623581071871e-02,1.582636992847700430e+00,2.277500410920407434e-02,4.700548288667981467e+00
3.354635555926574142e+00,3.905946072576237160e+00,3.251328093091009119e+00,3.889841200178414837e+00,3.665873054305207823e+00,-2.372083114937276083e+00,3.665873092338010064e+00,3.911102196264086839e+00,4.121994394655810190e+00,-2.371260245737975669e+00,4.121994232678479086e+00,3.911925009242883000e+00,4.454708504193916757e-02,1.593950750545324757e+00,4.454710189012744265e-02,4.689234542993637511e+00
3.339562450174025088e+00,3.906315661354650359e+00,3.236512659361327149e+00,3.889879646297362825e+00,3.650718203982765253e+00,-2.371596099350840703e+00,3.650718241947554787e+00,3.911589212491605405e+00,4.106826486606755644e+00,-2.370748032170737485e+00,4.106826325592441762e+00,3.912437222935076342e+00,6.631347989165066459e-02,1.605250800557023183e+00,6.631349693342701579e-02,4.677934493095855295e+00
3.324483484501410402e+00,3.906691979592599839e+00,3.221696613677408116e+00,3.889917873222861200e+00,3.635555665794855340e+00,-2.371099534914895113e+00,3.635555703627875168e+00,3.912085777466871139e+00,4.091650497394430985e+00,-2.370225491136752627e+00,4.091650337301738105e+00,3.912959764121802131e+00,8.807140811385752444e-02,1.616530539082400297e+00,8.807142579926596770e-02,4.666654753662154320e+00
3.309398554410838411e+00,3.907075143506313797e+00,3.206879960057612333e+00,3.889955846287034724e+00,3.620385292776650665e+00,-2.370593233097682884e+00,3.620385330424034986e+00,3.912592079695215386e+00,4.076466268236717205e+00,-2.369692409695956847e+00,4.076466109057541587e+00,3.913492845523898200e+00,1.098181218427202316e-01,1.627783408617373251e+00,1.098181406885000572e-01,4.655401882204286856e+00
3.294307553672917610e+00,3.907465271163545584e+00,3.192062703142897195e+00,3.889993529090943980e+00,3.605206935210545804e+00,-2.370077001583491327e+00,3.605206972641213703e+00,3.913108311520792970e+00,4.061273637245294665e+00,-2.369148570331260029e+00,4.061273478993809860e+00,3.914036684536784438e+00,1.315509016331093961e-01,1.639002956967585467e+00,1.315509212830242025e-01,4.644182333070440372e+00
3.279210374332163447e+00,3.907862482376903035e+00,3.177244847682286100e+00,3.890030884589353199e+00,3.590020440577160965e+00,-2.369550644185419941e+00,3.590020477776822982e+00,3.913634669155277468e+00,4.046072439366028561e+00,-2.368593750834334877e+00,4.046072282069890669e+00,3.914591503321252830e+00,1.532670622522392112e-01,1.650182852700870617e+00,1.532670833369645935e-01,4.633002434194341213e+00
3.264106906665579455e+00,3.908266898804598988e+00,3.162426399079888650e+00,3.890067873925794117e+00,3.574825653505429024e+00,-2.369013960757059944e+00,3.574825690471575168e+00,3.914171352766455225e+00,4.030862506304154991e+00,-2.368027724438415138e+00,4.030862350011664930e+00,3.915157528899224193e+00,1.749639575154957605e-01,1.661316902164537757e+00,1.749639801908621783e-01,4.621868380998034098e+00
3.248997039156038547e+00,3.908678643984437873e+00,3.147607363426357718e+00,3.890104456360228724e+00,3.559622415721783728e+00,-2.368466747102951686e+00,3.559622452459553443e+00,3.914718566568032188e+00,4.015643666469164152e+00,-2.367450259577956295e+00,4.015643511251024478e+00,3.915734993256732022e+00,1.966389883709777631e-01,1.672399077571707471e+00,1.966390111127306051e-01,4.610786207292949967e+00
3.233880658469054037e+00,3.909097843351825308e+00,3.132787747518356092e+00,3.890140589222080170e+00,3.544410565986213957e+00,-2.367908794964493246e+00,3.544410602517272579e+00,3.915276518910772996e+00,4.000415744957273034e+00,-2.366861118956483878e+00,4.000415590807080868e+00,3.916324134095774401e+00,2.182896082465616838e-01,1.683423535311864505e+00,2.182896310457596578e-01,4.599761751126019149e+00
3.218757649429295320e+00,3.909524624258136072e+00,3.117967558880123669e+00,3.890176227858814340e+00,3.529189940059583197e+00,-2.367339891801913954e+00,3.529189976411734708e+00,3.915845422375103801e+00,3.985178563444602418e+00,-2.366260060176646807e+00,3.985178410328026111e+00,3.916925193753502121e+00,2.399133281406237717e-01,1.694384632121296086e+00,2.399133504950919371e-01,4.588800658115214759e+00
3.203627894996845527e+00,3.909959115989385392e+00,3.103146805787125206e+00,3.890211325580073876e+00,3.513960370655971666e+00,-2.366759820662987401e+00,3.513960406840843653e+00,3.916425493769737365e+00,3.969931940120775327e+00,-2.365646835627315259e+00,3.969931788029388731e+00,3.917538419284156692e+00,2.615077213799996692e-01,1.705276937828261064e+00,2.615077428816021676e-01,4.577908355940379259e+00
3.188491276236534500e+00,3.910401449803397878e+00,3.088325497291798172e+00,3.890245833597363756e+00,3.498721687371804112e+00,-2.366168360190330056e+00,3.498721723378326764e+00,3.917016954211469670e+00,3.954675689622774826e+00,-2.365021192340692746e+00,3.954675538564808690e+00,3.918164063294286681e+00,2.830704247115864436e-01,1.716095237349228197e+00,2.830704472423903884e-01,4.567090052814929635e+00
3.173347672261190855e+00,3.910851759037512476e+00,3.073503643536193763e+00,3.890279700381977346e+00,3.483473716630871131e+00,-2.365565284520857681e+00,3.483473752451359484e+00,3.917620029692296946e+00,3.939409622967418922e+00,-2.364382871848186518e+00,3.939409472960370806e+00,3.918802384045838583e+00,3.045991482064258071e-01,1.726834564703393804e+00,3.045991703264335215e-01,4.556350726793950479e+00
3.158196960312816604e+00,3.911310178840910812e+00,3.058681255715026470e+00,3.890312871731345545e+00,3.468216281628371700e+00,-2.364950363183581317e+00,3.468216317257998060e+00,3.918234950796168459e+00,3.924133547482444140e+00,-2.363731610034740971e+00,3.924133398547335894e+00,3.919453645565856625e+00,3.260916742507859456e-01,1.737490196925585817e+00,3.260916970528699443e-01,4.545695093249757512e+00
3.143039015677708381e+00,3.911776846358084647e+00,3.043858345027096846e+00,3.890345292885703188e+00,3.452949202273950302e+00,-2.364323360995609136e+00,3.452949237708966557e+00,3.918861952783196045e+00,3.908847266736176440e+00,-2.363067136991344963e+00,3.908847118893254979e+00,3.920118117762795951e+00,3.475458643295028516e-01,1.748057671117304368e+00,3.475458870559013924e-01,4.535127619793864362e+00
3.127873711646873556e+00,3.912251900788803916e+00,3.029034923628069365e+00,3.890376906587853956e+00,3.437672295128174849e+00,-2.363684037986300890e+00,3.437672330370276086e+00,3.919501275702470533e+00,3.893550580461511146e+00,-2.362389176911616762e+00,3.893550433731478133e+00,3.920796076549449172e+00,3.689596605975350441e-01,1.758532786210833088e+00,3.689596820279057998e-01,4.524652507574121074e+00
3.112700919493359475e+00,3.912735483401709846e+00,3.014211004697042284e+00,3.890407652939036343e+00,3.422385373341187975e+00,-2.363032149302162210e+00,3.422385408404744034e+00,3.920153164506164245e+00,3.878243284476570629e+00,-2.361697448006265354e+00,3.878243138868837647e+00,3.921487804672469046e+00,3.903310857551393620e-01,1.768911603213812578e+00,3.903311065465435159e-01,4.514273692591388887e+00
3.097520508449257637e+00,3.913227737548446328e+00,2.999386602461734164e+00,3.890437469338472010e+00,3.407088246625300521e+00,-2.362367444920824511e+00,3.407088281512442141e+00,3.920817869165110992e+00,3.862925170643141115e+00,-2.360991661991972634e+00,3.862925026142586926e+00,3.922193590787073525e+00,4.116582452877589615e-01,1.779190447538483211e+00,4.116582684242593437e-01,4.503994844174012080e+00
3.082332345682416097e+00,3.913728808678213600e+00,2.984561732226632014e+00,3.890466290416689343e+00,3.391780721167187984e+00,-2.361689669683403103e+00,3.391780755870057451e+00,3.921495644786030521e+00,3.847596026767980959e+00,-2.360271524177695923e+00,3.847595883362194158e+00,3.922913729007167394e+00,4.329393359562850874e-01,1.789365924145873255e+00,4.329393580531292196e-01,4.493819368431696049e+00
3.067136296266841367e+00,3.914238844373181259e+00,2.969736410404115734e+00,3.890494047962611113e+00,3.376462599564543421e+00,-2.360998563186865074e+00,3.376462634011792030e+00,3.922186751441234076e+00,3.832255636522861053e+00,-2.359536733329941960e+00,3.832255494199744650e+00,3.923648520185949895e+00,4.541726366118510327e-01,1.799434899836706681e+00,4.541726596097763746e-01,4.483750394121539529e+00
3.051932223111344378e+00,3.914757994524800555e+00,2.954910654548546844e+00,3.890520670844415552e+00,3.361133680764008425e+00,-2.360293859661364291e+00,3.361133714863980160e+00,3.922891454780876863e+00,3.816903779366024541e+00,-2.358786981503189217e+00,3.816903638112179031e+00,3.924398272044728575e+00,4.753565173826882484e-01,1.809394507274461050e+00,4.753565403876061635e-01,4.473790785424812455e+00
3.036719987070265692e+00,3.915286410892982349e+00,2.940084483507296564e+00,3.890546084691749673e+00,3.345793759997967687e+00,-2.359575287845489200e+00,3.345793793703685459e+00,3.923610026269448880e+00,3.801540230462113978e+00,-2.358021953867007525e+00,3.801540090261919413e+00,3.925163299308768394e+00,4.964894345790250019e-01,1.819242145682610667e+00,4.964894573736451933e-01,4.463943149480908978e+00
3.021499446851301673e+00,3.915824247352003518e+00,2.925257917502973370e+00,3.890570211718069160e+00,3.330442628719211040e+00,-2.358842570867711430e+00,3.330442662017353506e+00,3.924342742926175465e+00,3.786164760587944933e+00,-2.357241328594873231e+00,3.786164621435816446e+00,3.925943923851850759e+00,5.175699329898324486e-01,1.828975465048543025e+00,5.175699560187388970e-01,4.454209831912499418e+00
3.006270458966480152e+00,3.916371659989872800e+00,2.910430977585264589e+00,3.890592971828373603e+00,3.315080074520724729e+00,-2.358095426243029369e+00,3.315080107437532675e+00,3.925089887466940208e+00,3.770777136062812396e+00,-2.356444776613852987e+00,3.770776997962432819e+00,3.926740474849546025e+00,5.385966456381739986e-01,1.838592371745959575e+00,5.385966685836983681e-01,4.444592923296636577e+00
2.991032877710566584e+00,3.916928807114367750e+00,2.895603686126358323e+00,3.890614281598555380e+00,3.299705881106614225e+00,-2.357333565419787114e+00,3.299705913678214309e+00,3.925851748447415357e+00,3.755377118692338367e+00,-2.355631961271631880e+00,3.755376981627206234e+00,3.927553289836612116e+00,5.595682921341947891e-01,1.848091017384447809e+00,5.595683145732904817e-01,4.435094283433742568e+00
2.975786555139138478e+00,3.917495849259865270e+00,2.880776066897725585e+00,3.890634054108329298e+00,3.284319828208067449e+00,-2.356556693784407130e+00,3.284319860468833063e+00,3.926628620407663028e+00,3.739964465646197223e+00,-2.354802538333676143e+00,3.739964329586875191e+00,3.928382713904253087e+00,5.804836780642225191e-01,1.857469782220780186e+00,5.804837012656527406e-01,4.425715512229578152e+00
2.960531341046365839e+00,3.918072949194790322e+00,2.865948145115645662e+00,3.890652198837717624e+00,3.268921691504999227e+00,-2.355764510604923867e+00,3.268921723486927444e+00,3.927420804018489697e+00,3.724538929371181695e+00,-2.353956155784023618e+00,3.724538794282588938e+00,3.929229098172606793e+00,6.013416953292639588e-01,1.866727290010511853e+00,6.013417174990607350e-01,4.416458011660855831e+00
2.945267082938258341e+00,3.918660271947746576e+00,2.851119947490133644e+00,3.890668621556435003e+00,3.253511242557105554e+00,-2.354956708881456695e+00,3.253511274275488141e+00,3.928228606175929283e+00,3.709100257503270104e+00,-2.353092453617809721e+00,3.709100123349500233e+00,3.930092802019007348e+00,6.221413165247646759e-01,1.875862361426364977e+00,6.221413391523401559e-01,4.407322937468059365e+00
2.929993625953515757e+00,3.919257985054421578e+00,2.836291502332332737e+00,3.890683224097916781e+00,3.238088248733667740e+00,-2.354132975194442867e+00,3.238088280063537994e+00,3.929052339730853216e+00,3.693648192777784889e+00,-2.352211063630184285e+00,3.693648059525697747e+00,3.930974193258778726e+00,6.428816003281979663e-01,1.884874054882726746e+00,6.428816239708261548e-01,4.398311236278894754e+00
2.914710812984386834e+00,3.919866257959666811e+00,2.821462839779102172e+00,3.890695903902578134e+00,3.222652473142158858e+00,-2.353292989550346270e+00,3.222652503999170026e+00,3.929892324812238602e+00,3.678182472923992474e+00,-2.351311609372515044e+00,3.678182340559488672e+00,3.931873648308561453e+00,6.635616829138579753e-01,1.893761613698226709e+00,6.635617066500218986e-01,4.389423674130401132e+00
2.899418484592115597e+00,3.920485262286607764e+00,2.806633991197582834e+00,3.890706555172456671e+00,3.207203674517297376e+00,-2.352436425327325775e+00,3.207203704927938048e+00,3.930748888409601793e+00,3.662702830599399384e+00,-2.350393705582957793e+00,3.662702699115001792e+00,3.932791552361640353e+00,6.841807777536308421e-01,1.902524464473608790e+00,6.841808034250366211e-01,4.380660810642058145e+00
2.884116478949885654e+00,3.921115171989490999e+00,2.791804989664225189e+00,3.890715067913498082e+00,3.191741607197975839e+00,-2.351562948979210255e+00,3.191741637263209697e+00,3.931622364316887719e+00,3.647208993291973567e+00,-2.349456957990819550e+00,3.647208862676125651e+00,3.933728299575268927e+00,7.047381794651653708e-01,1.911162241992093724e+00,7.047382061573824741e-01,4.372023025439561117e+00
2.868804631823032469e+00,3.921756163349009672e+00,2.776975870104990030e+00,3.890721327643395622e+00,3.176266021109987570e+00,-2.350672219717444555e+00,3.176266050916102035e+00,3.932513093313573904e+00,3.631700683206768421e+00,-2.348500963287539101e+00,3.631700553459919156e+00,3.934684293573404101e+00,7.252332492692354915e-01,1.919674714402524796e+00,7.252332789960556081e-01,4.363510532245843621e+00
2.853482776549034483e+00,3.922408414968568735e+00,2.762146669352844697e+00,3.890725215261582548e+00,3.160776661604426163e+00,-2.349763889573192266e+00,3.160776691223666557e+00,3.933421423347204904e+00,3.616177617168238712e+00,-2.347525308872281613e+00,3.616177488311522747e+00,3.935659947503361789e+00,7.456654262999411475e-01,1.928061839575408332e+00,7.456654583172356299e-01,4.355123392532814997e+00
2.838150744017342131e+00,3.923072107771224726e+00,2.747317426209679780e+00,3.890726606910091423e+00,3.145273269383243253e+00,-2.348837603218909109e+00,3.145273298875352008e+00,3.934347709717757713e+00,3.600639506520566524e+00,-2.346529572593174517e+00,3.600639378566236726e+00,3.936655683256910621e+00,7.660342172808012329e-01,1.936323718696662199e+00,7.660342500792403087e-01,4.346861509316357619e+00
2.822808362644902314e+00,3.923747425015081891e+00,2.732488181536683491e+00,3.890725373778331608e+00,3.129755580424093964e+00,-2.347892997784736480e+00,3.129755609837817865e+00,3.935292315264220520e+00,3.585086057019698735e+00,-2.345513322502314146e+00,3.585085929981319364e+00,3.937671932645537609e+00,7.863391921117591776e-01,1.944460576228750570e+00,7.863392275518341634e-01,4.338724638676426437e+00
2.807455458254946912e+00,3.924434552720191149e+00,2.717658978636146916e+00,3.890721381337667761e+00,3.114223325903584527e+00,-2.346929702671789464e+00,3.114223355208928012e+00,3.936255610270038563e+00,3.569516968666452961e+00,-2.344476116773629659e+00,3.569516842632194376e+00,3.938709137665107995e+00,8.065799937303718137e-01,1.952472803935426438e+00,8.065800287169969662e-01,4.330712411818751661e+00
2.792091854290368769e+00,3.925133678672991788e+00,2.702829862526039406e+00,3.890714490740017073e+00,3.098676232106615025e+00,-2.345947339428503753e+00,3.098676261132751186e+00,3.937237972628061744e+00,3.553931935779440554e+00,-2.343417502900372540e+00,3.553931810805692315e+00,3.939767750737045215e+00,8.267563150360011104e-01,1.960360866871144081e+00,8.267563529141032097e-01,4.322824337091579316e+00
2.776717371714598759e+00,3.925844992759900620e+00,2.688000880369834977e+00,3.890704557957614274e+00,3.083114020319613235e+00,-2.344945521701706781e+00,3.083114049047787741e+00,3.938239789381273503e+00,3.538330646795087908e+00,-2.342337017686654921e+00,3.538330522900887676e+00,3.940848235157917490e+00,8.468679188404548697e-01,1.968125383195420408e+00,8.468679588975950301e-01,4.315059810890190306e+00
2.761331828919338705e+00,3.926568687272207647e+00,2.673172081753678597e+00,3.890691433220735629e+00,3.067536406872958921e+00,-2.343923854373921145e+00,3.067536435334612399e+00,3.939261455810873613e+00,3.522712784121174501e+00,-2.341234187068059747e+00,3.522712661319485239e+00,3.941951065375492114e+00,8.669146233383308031e-01,1.975767068696351991e+00,8.669146627300612362e-01,4.307418127814703013e+00
2.745935041710197311e+00,3.927304956880186104e+00,2.658343518759987756e+00,3.890674960852892550e+00,3.051943102972651811e+00,-2.342881933821432838e+00,3.051943131221636296e+00,3.940303375592562940e+00,3.507078024031383912e+00,-2.340108525797708783e+00,3.507077902306533712e+00,3.943076726263154974e+00,8.868962956416251986e-01,1.983286714036359921e+00,8.868963347230638394e-01,4.299898484462932657e+00
2.730526823292114713e+00,3.928053998608698638e+00,2.643515246046756140e+00,3.890654979094395394e+00,3.036333814605196579e+00,-2.341819347766736836e+00,3.036333842707242603e+00,3.941365961030066867e+00,3.491426036557164991e+00,-2.338959537126423349e+00,3.491425915880382203e+00,3.944225714327483256e+00,9.068128589591230027e-01,1.990685209797018462e+00,9.068128972038539404e-01,4.292499991749213706e+00
2.715106984254694211e+00,3.928816011813872411e+00,2.628687320935400251e+00,3.890631319909116925e+00,3.020708242455437009e+00,-2.340735675049180120e+00,3.020708270479871782e+00,3.942449633290530109e+00,3.475756485356880088e+00,-2.337786712574475345e+00,3.475756365719306018e+00,3.945398538048014547e+00,9.266642861528743280e-01,1.997963526976619164e+00,9.266643221025396837e-01,4.285221683238864543e+00
2.699675332556958463e+00,3.929591198163266519e+00,2.613859803948456850e+00,3.890603807967205174e+00,3.005066081822699520e+00,-2.339630485392395265e+00,3.005066109836150190e+00,3.943554822642339808e+00,3.460069027574623313e+00,-2.336589531734085678e+00,3.460068909043372720e+00,3.946595718163987687e+00,9.464505971790163619e-01,2.005122711354883069e+00,9.464506287075260538e-01,4.278062516475793942e+00
2.684231673481668690e+00,3.930379761762729629e+00,2.599032758021994738e+00,3.890572262050757679e+00,2.989407022533410174e+00,-2.338503339175011408e+00,2.989407050597135740e+00,3.944681968695892937e+00,3.444363313892965461e+00,-2.335367461103948994e+00,3.444363196518495762e+00,3.947817788153649587e+00,9.661718527814722179e-01,2.012163853995025953e+00,9.661718809975551325e-01,4.271021386498925487e+00
2.668775809687065514e+00,3.931181908817688697e+00,2.584206248680916307e+00,3.890536494697037107e+00,2.973730748746835406e+00,-2.337353787582836961e+00,2.973730776972957734e+00,3.945831520474953447e+00,3.428638988286068834e+00,-2.334119954367804173e+00,3.428638872166448692e+00,3.949065294785738978e+00,9.858281577974242760e-01,2.019088111241847283e+00,9.858281854915899034e-01,4.264097130495381194e+00
2.653307541178496098e+00,3.931997847679324920e+00,2.569380344623754642e+00,3.890496311091465653e+00,2.958036939098591667e+00,-2.336181371514264526e+00,2.958036967561506358e+00,3.947003936963192405e+00,3.412895687887890439e+00,-2.332846452089682110e+00,3.412895573046179631e+00,3.950338797001759161e+00,1.005419662096591837e+00,2.025896712414550827e+00,1.005419689633058278e+00,4.257288527043653126e+00
2.637826665267963389e+00,3.932827788949951664e+00,2.554555117814522713e+00,3.890451508861108465e+00,2.942325266555038787e+00,-2.334985621533908429e+00,2.942325295276001285e+00,3.948199687414073011e+00,3.397133042875230213e+00,-2.331546381315451111e+00,3.397132929281791558e+00,3.951638867398671096e+00,1.024946550321767402e+00,2.032590917255003404e+00,1.024946578295726551e+00,4.250594314894180492e+00
2.622332976562935958e+00,3.933671945449694896e+00,2.539730643582108982e+00,3.890401877853156165e+00,2.926595398225288136e+00,-2.333766057970902086e+00,2.926595427190390897e+00,3.949419251385974938e+00,3.381350676347833151e+00,-2.330219155167255085e+00,3.381350563951308175e+00,3.952966092706425627e+00,1.044409043386614222e+00,2.039172028192138164e+00,1.044409071717000925e+00,4.244013197118039038e+00
2.606826266955449611e+00,3.934530532183584839e+00,2.524907000727220741e+00,3.890347199898416708e+00,2.910846995275821580e+00,-2.332522190630709868e+00,2.910847024449983333e+00,3.950663119014370839e+00,3.365548204123006926e+00,-2.328864172723538850e+00,3.365548092953957848e+00,3.954321074134016900e+00,1.063807396630195745e+00,2.045641386744525114e+00,1.063807424048468286e+00,4.237543841319861393e+00
2.591306325590290172e+00,3.935403766427101324e+00,2.510084272068261235e+00,3.890287247813449145e+00,2.895079712842997477e+00,-2.331253518503698441e+00,2.895079742180503235e+00,3.951931791289433171e+00,3.349725234687448872e+00,-2.327480818321870704e+00,3.349725124896691941e+00,3.955704427904462417e+00,1.083141896495595224e+00,2.052000360242252075e+00,1.083141923716207211e+00,4.231184866260429445e+00
2.575772938904684839e+00,3.936291867417073043e+00,2.495262544006199512e+00,3.890221786098041257e+00,2.879293199943571580e+00,-2.329959529469729507e+00,2.879293229366222118e+00,3.953225780239833842e+00,3.333881369286201046e+00,-2.326068460355387391e+00,3.333881261029258525e+00,3.957116786223032534e+00,1.102412859757041286e+00,2.058250344306439050e+00,1.102412887514355067e+00,4.224934875943314516e+00
2.560225890607134680e+00,3.937195056383338887e+00,2.480441905990021567e+00,3.890150571802763135e+00,2.863487099288324345e+00,-2.328639700301774251e+00,2.863487128801401660e+00,3.954545609376296511e+00,3.318016201537683063e+00,-2.324626451733109000e+00,3.318016094839520758e+00,3.958558795442892020e+00,1.121620631732194617e+00,2.064392759224337848e+00,1.121620659477520432e+00,4.218792457506747695e+00
2.544664961647638002e+00,3.938113556631219314e+00,2.465622451595696596e+00,3.890073352602962498e+00,2.847661047251408117e+00,-2.327293496161029651e+00,2.847661077030328780e+00,3.955891814108002169e+00,3.302129317306492950e+00,-2.323154129404167989e+00,3.302129212097115296e+00,3.960031117995451488e+00,1.140765583335888511e+00,2.070429039754001721e+00,1.140765609932422375e+00,4.212756180044135768e+00
2.529089930214253990e+00,3.939047593480919041e+00,2.450804278650808410e+00,3.889989866521968764e+00,2.831814674078369620e+00,-2.325920369318189795e+00,2.831814704184082654e+00,3.957264941820703541e+00,3.286220294579946799e+00,-2.321650813847848660e+00,3.286220190749438164e+00,3.961534433118818477e+00,1.159848110299011026e+00,2.076360636402770687e+00,1.159848136750825764e+00,4.206824581701821941e+00
2.513500571730332478e+00,3.939997394206562475e+00,2.435987489359622948e+00,3.889899841651593526e+00,2.815947603477630068e+00,-2.324519759833326038e+00,2.815947633887453616e+00,3.958665552204627680e+00,3.270288703340729075e+00,-2.320115808555794246e+00,3.270288600776511956e+00,3.963069437272187745e+00,1.178868632017682661e+00,2.082189014608785804e+00,1.178868658794355317e+00,4.200996199492174732e+00
2.497896658810208503e+00,3.940963188171750176e+00,2.421172190438171778e+00,3.889802995853375744e+00,2.800059452523381953e+00,-2.323091095228876579e+00,2.800059483164718532e+00,3.960094217590763410e+00,3.254334105211161621e+00,-2.318548400114186947e+00,3.254334004069994624e+00,3.964636844714521935e+00,1.197827588277305288e+00,2.087915643839900692e+00,1.197827615271731538e+00,4.195269566762015678e+00
2.482277961350263684e+00,3.941945206336597618e+00,2.406358493596334913e+00,3.889699035891846624e+00,2.784149831567910294e+00,-2.321633790120451124e+00,2.784149862316307011e+00,3.961551523173308720e+00,3.238356053758328468e+00,-2.316947856474306455e+00,3.238355954473051579e+00,3.966237389015037529e+00,1.216725439364210404e+00,2.093542002009897818e+00,1.216725465142744822e+00,4.189643211586003169e+00
2.466644246513885808e+00,3.942943681262680133e+00,2.391546515667943407e+00,3.889587657137965060e+00,2.768218344151350152e+00,-2.320147245843445116e+00,2.768218374846201701e+00,3.963038067469189407e+00,3.222354094354652254e+00,-2.315313426407513031e+00,3.222353997076108367e+00,3.967871820415068917e+00,1.235562664172838554e+00,2.099069571164334569e+00,1.235562688919478846e+00,4.184115644711412507e+00
2.450995278683994805e+00,3.943958847272351687e+00,2.376736377244922593e+00,3.889468545705439873e+00,2.752264586877630759e+00,-2.318630850183925229e+00,2.752264617443013872e+00,3.964554463027607056e+00,3.206327763748010096e+00,-2.313644339726106391e+00,3.206327668384843399e+00,3.969540908115292588e+00,1.254339757758611951e+00,2.104499830895731893e+00,1.254339782019618044e+00,4.178685385032534505e+00
2.435330819472519170e+00,3.944990940345587394e+00,2.361928204193223912e+00,3.889341375891727015e+00,2.736288149143897730e+00,-2.317083977605503886e+00,2.736288179785919095e+00,3.966101336384407539e+00,3.190276589941535068e+00,-2.311939806642210549e+00,3.190276496279710550e+00,3.971245441421356048e+00,1.273057230354151637e+00,2.109834257897536869e+00,1.273057254471534172e+00,4.173350956847475146e+00
2.419650627730809411e+00,3.946040198015852596e+00,2.347122127886619225e+00,3.889205809703751626e+00,2.720288613603282890e+00,-2.315505986912185232e+00,2.720288644446803961e+00,3.967679328453520782e+00,3.174200092068324430e+00,-2.310199017117277709e+00,3.174199999855126020e+00,3.972986230242724126e+00,1.291715606948749873e+00,2.115074326560991036e+00,1.291715630567168871e+00,4.168110888186372875e+00
2.403954459539405342e+00,3.947106859504760035e+00,2.332318285367595667e+00,3.889061496499371717e+00,2.704265555744766125e+00,-2.313896221967573830e+00,2.704265586794158960e+00,3.969289094940519735e+00,3.158097780231956531e+00,-2.308421140280739969e+00,3.158097689279309783e+00,3.974764105709662321e+00,1.310315426487982160e+00,2.120221508717152314e+00,1.310315450902895584e+00,4.162963700506445264e+00
2.388242068265609586e+00,3.948191165121410773e+00,2.317516819521326266e+00,3.888908072604597255e+00,2.688218543707913799e+00,-2.312254011583075641e+00,2.688218574850870013e+00,3.970931306657349946e+00,3.141969155013460302e+00,-2.306605324732966089e+00,3.141969065982276987e+00,3.976579922202966966e+00,1.328857239764491993e+00,2.125277269995798246e+00,1.328857266075723631e+00,4.157907929133688008e+00
2.372513204575394496e+00,3.949293356179807812e+00,2.302717879536715806e+00,3.888745160518384480e+00,2.672147138196098393e+00,-2.310578669049169864e+00,2.672147169191206650e+00,3.972606649943117851e+00,3.125813708307048078e+00,-2.304750695200697308e+00,3.125813621618026783e+00,3.978434554254032030e+00,1.347341609094614867e+00,2.130243071223600460e+00,1.347341636609220350e+00,4.152942120750604538e+00
2.356767616420845979e+00,3.950413675202071762e+00,2.287921621802869954e+00,3.888572367494847803e+00,2.656050892386968787e+00,-2.308869491661579954e+00,2.656050923083464355e+00,3.974315827686062175e+00,3.109630922701488664e+00,-2.302856353130274147e+00,3.109630838294219934e+00,3.980328898812440563e+00,1.365769106265445787e+00,2.135120361814891954e+00,1.365769132869757652e+00,4.148064831531751651e+00
2.341005049061840815e+00,3.951552365761660912e+00,2.273128207194078154e+00,3.888389289236111157e+00,2.639929351840537120e+00,-2.307125760240818835e+00,2.639929382164496907e+00,3.976059559237575591e+00,3.093420271113494380e+00,-2.300921376566713139e+00,3.093420188668861481e+00,3.982263876984807549e+00,1.384140310248728634e+00,2.139910571794556127e+00,1.384140336483085765e+00,4.143274620706310252e+00
2.325225245089659332e+00,3.952709672324506318e+00,2.258337803224698348e+00,3.888195506680284463e+00,2.623782054349249382e+00,-2.305346738822963815e+00,2.623782084333694975e+00,3.977838580865779239e+00,3.077181216673816611e+00,-2.298944819315921873e+00,3.077181135773233045e+00,3.984240434652255303e+00,1.402455809102284512e+00,2.144615125888010176e+00,1.402455835828773534e+00,4.138570062658383009e+00
2.309427944382715037e+00,3.953885840501077276e+00,2.243550584589052654e+00,3.887990585071660288e+00,2.607608529943934883e+00,-2.303531673836352933e+00,2.607608559663335601e+00,3.979653646262801825e+00,3.060913212607041967e+00,-2.296925710095285567e+00,3.060913132848791296e+00,3.986259543174548892e+00,1.420716198135103081e+00,2.149235437671662030e+00,1.420716225022615742e+00,4.133949748109103872e+00
2.293612884269851548e+00,3.955081116080889636e+00,2.228766733360520558e+00,3.887774073507995087e+00,2.591408300810977394e+00,-2.301679793547350528e+00,2.591408330274763028e+00,3.981505526935061212e+00,3.044615702068462770e+00,-2.294863051763438300e+00,3.044615623786690595e+00,3.988322202450602649e+00,1.438922078775457747e+00,2.153772907120321101e+00,1.438922104201260765e+00,4.129412281601042345e+00
2.277779799572493324e+00,3.956295744793273172e+00,2.213986439208385448e+00,3.887545504456917822e+00,2.575180881117249410e+00,-2.299790307785916088e+00,2.575180910188219485e+00,3.983395012507413124e+00,3.028288117946901004e+00,-2.292755820605990813e+00,3.028288041613675485e+00,3.990429436478950542e+00,1.457074057007688550e+00,2.158228915469125209e+00,1.457074081188429737e+00,4.124956275658102633e+00
2.261928422530226968e+00,3.957529972767471094e+00,2.199209899677424307e+00,3.887304393181472584e+00,2.558925776916186390e+00,-2.297862407395454110e+00,2.558925805537162645e+00,3.985322912488370228e+00,3.011929883080826986e+00,-2.290602964554663945e+00,3.011929808682220155e+00,3.992582295522252966e+00,1.475172743845385659e+00,2.162604831731862909e+00,1.475172767098896109e+00,4.120580361000228287e+00
2.246058482847876459e+00,3.958784046284742342e+00,2.184437320923868775e+00,3.887050236549896454e+00,2.542642486018357406e+00,-2.295895263777487649e+00,2.542642514234633389e+00,3.987290055884004758e+00,2.995540409862881948e+00,-2.288403402908414819e+00,2.995540337105084827e+00,3.994781859247052314e+00,1.493218754270018600e+00,2.166902010138277657e+00,1.493218776592636132e+00,4.116283184392682593e+00
2.230169707744555918e+00,3.960058211529229322e+00,2.169668916694908134e+00,3.886782514180400216e+00,2.526330497967142374e+00,-2.293888028091240816e+00,2.526330525854594278e+00,3.989297291680780067e+00,2.979119100073721604e+00,-2.286156025447243501e+00,2.979119028558636195e+00,3.997029237462366158e+00,1.511212706464013733e+00,2.171121789171366334e+00,1.511212727433495662e+00,4.112063408332673475e+00
2.214261821924235818e+00,3.961352714951052345e+00,2.154904909216941000e+00,3.886500687033473511e+00,2.509989293947445077e+00,-2.291839830645663767e+00,2.509989321549153996e+00,3.991345489488263620e+00,2.962665344726277183e+00,-2.283859691477164056e+00,2.962665274095658052e+00,3.999325570927639184e+00,1.529155220783562141e+00,2.175265489100259853e+00,1.529155239846004433e+00,4.107919712779106725e+00
2.198334547776110703e+00,3.962667801895869868e+00,2.140145529785848488e+00,3.886204196394325017e+00,2.493618346629561611e+00,-2.289749780476914243e+00,2.493618373929904486e+00,3.993435540078642099e+00,2.946178523871637811e+00,-2.281513228924579639e+00,2.946178454253967516e+00,4.001672033206662427e+00,1.547046919698380707e+00,2.179334414492630767e+00,1.547046936130602068e+00,4.103850794162832827e+00
2.182387605471035386e+00,3.964003716042123315e+00,2.125391019066686926e+00,3.885892463235621541e+00,2.477217120084119095e+00,-2.287616964686060239e+00,2.477217146809156834e+00,3.995568355475523248e+00,2.929658006790539559e+00,-2.279115432560994581e+00,2.929657938338448897e+00,4.004069829739027142e+00,1.564888427130447734e+00,2.183329853402756093e+00,1.564888440389232471e+00,4.099855363920586804e+00
2.166420712878073029e+00,3.965360700225124102e+00,2.110641627652973806e+00,3.885564887276677037e+00,2.460785069656105328e+00,-2.285440447917167273e+00,2.460785095713450499e+00,3.997744871637420871e+00,2.913103151599746088e+00,-2.276665063457848248e+00,2.913103084232337547e+00,4.006520198753810824e+00,1.582680367858475545e+00,2.187253076895585124e+00,1.582680378242346642e+00,4.095932148355307945e+00
2.150433585641341683e+00,3.966738996059312683e+00,2.095897616119638762e+00,3.885220846601323164e+00,2.444321641956535007e+00,-2.283219271361162317e+00,2.444321667411396337e+00,3.999966047868979580e+00,2.896513305097897728e+00,-2.274160847885355441e+00,2.896513238649732092e+00,4.009024413725292391e+00,1.600423366525312252e+00,2.191105337046165946e+00,1.600423375707767715e+00,4.092079890814504850e+00
2.134425937259549322e+00,3.968138843559424256e+00,2.081159254857559038e+00,3.884859697510330889e+00,2.427826274797340034e+00,-2.280952451961744121e+00,2.427826299743005123e+00,4.002232867256197757e+00,2.879887802629316873e+00,-2.271601476137509845e+00,2.879887736995754288e+00,4.011583784522230189e+00,1.618118047709861784e+00,2.194887868879674908e+00,1.618118055709066416e+00,4.088297361660448104e+00
2.118397479075403211e+00,3.969560481634169857e+00,2.066426825179148885e+00,3.884480772931695913e+00,2.411298397024183249e+00,-2.278638981998981183e+00,2.411298421559423755e+00,4.004546337488179120e+00,2.863225967860885124e+00,-2.268985601516543049e+00,2.863225903466573907e+00,4.014199659365794481e+00,1.635765035417171331e+00,2.198601890049914687e+00,1.635765042005888681e+00,4.084583344060596310e+00
2.102347920517901425e+00,3.971004146231358334e+00,2.051700619691304794e+00,3.884083381644351185e+00,2.394737428445509853e+00,-2.276277828281954019e+00,2.394737452634957631e+00,4.006907491608862060e+00,2.846527113140212784e+00,-2.266311837937990958e+00,2.846527050125230662e+00,4.016873423542461019e+00,1.653364952612210725e+00,2.202248600608339935e+00,1.653364957684632541e+00,4.080936637590427019e+00
2.086276969270598691e+00,3.972470069208200449e+00,2.036980942731417610e+00,3.883666807433439949e+00,2.378142779691765796e+00,-2.273867931508671170e+00,2.378142803257905502e+00,4.009317387767303842e+00,2.829790539038093300e+00,-2.263578759370063143e+00,2.829790477253282699e+00,4.019606502247707880e+00,1.670918420566782192e+00,2.205829181953902207e+00,1.670918424660239765e+00,4.077356058589455046e+00
2.070184331176306625e+00,3.973958479709795988e+00,2.022268111223695986e+00,3.883230307859186325e+00,2.361513852269590430e+00,-2.271408205087657617e+00,2.361513875111851846e+00,4.011777113084462165e+00,2.813015534193189726e+00,-2.260784898533557463e+00,2.813015473397396438e+00,4.022400362490887282e+00,1.688426058751390624e+00,2.209344797850279374e+00,1.688426062227605051e+00,4.073840443813112167e+00
2.054069710351501765e+00,3.975469603610657821e+00,2.007562453712131934e+00,3.882773114608847553e+00,2.344850038557619420e+00,-2.268897534094905577e+00,2.344850060732692310e+00,4.014287783016794009e+00,2.796201375204370176e+00,-2.257928745423769534e+00,2.796201315355753003e+00,4.025256514767748151e+00,1.705888484515087899e+00,2.212796594533286587e+00,1.705888487260959430e+00,4.070388648570113510e+00
2.037932809305118997e+00,3.977003662950501006e+00,1.992864311635493824e+00,3.882294431863159812e+00,2.328150721573180260e+00,-2.266334774819822151e+00,2.328150743219595142e+00,4.016850541545975872e+00,2.779347326326713219e+00,-2.255008746117864504e+00,2.779347268151147521e+00,4.028176514748212256e+00,1.723306312731379908e+00,2.216185700636594369e+00,1.723306314539019279e+00,4.066999544492721164e+00
2.021773328932218394e+00,3.978560876470675467e+00,1.978174040072697260e+00,3.881793435110229673e+00,2.311415274929882635e+00,-2.263718753780950887e+00,2.311415296215096227e+00,4.019466562243443342e+00,2.762452640216283672e+00,-2.252023299765739672e+00,2.762452583857053501e+00,4.031161961996541088e+00,1.740680155021584241e+00,2.219513225894872654e+00,1.740680156107575982e+00,4.063672020620176184e+00
2.005590968840163857e+00,3.980141457350569123e+00,1.963492008193309157e+00,3.881269270200796928e+00,2.294643062720776783e+00,-2.261048267005366874e+00,2.294643083874248202e+00,4.022137049317669799e+00,2.745516557303254501e+00,-2.248970757843054002e+00,2.745516502475672471e+00,4.034214504140523516e+00,1.758010619976482669e+00,2.222780262693517805e+00,1.758010620895123388e+00,4.060404983592797556e+00
1.989385427640972370e+00,3.981745611268760143e+00,1.948818600137562695e+00,3.880721052147285022e+00,2.277833439600035703e+00,-2.258322078527486454e+00,2.277833460428838386e+00,4.024863237229356905e+00,2.728538305611304171e+00,-2.245849422598564349e+00,2.728538251905868073e+00,4.037335838696391122e+00,1.775298312997174444e+00,2.225987886475026656e+00,1.775298313972260678e+00,4.057197358885996863e+00
1.973156402791349517e+00,3.983373538358208954e+00,1.934154215005166488e+00,3.880147864367325283e+00,2.260985750849950904e+00,-2.255538918922604275e+00,2.260985771111777787e+00,4.027646395212097552e+00,2.711517100721556606e+00,-2.242657545206654834e+00,2.711517048205841274e+00,4.040527715713670531e+00,1.792543835982001177e+00,2.229137155658419189e+00,1.792543837020420749e+00,4.054048088686498019e+00
1.956903590759876854e+00,3.985025432410944202e+00,1.919499266660005699e+00,3.879548757996615471e+00,2.244099332139104952e+00,-2.252697484999740318e+00,2.244099351831077005e+00,4.030487827324781946e+00,2.694452145408639865e+00,-2.239393324455470680e+00,2.694452094941299336e+00,4.043791938078315162e+00,1.809747787165403743e+00,2.232229111956582024e+00,1.809747787937973307e+00,4.050956132230993489e+00
1.940626687201581380e+00,3.986701480059928748e+00,1.904854185422385271e+00,3.878922750172015821e+00,2.227173509515508076e+00,-2.249796438576279201e+00,2.227173528763978450e+00,4.033388872238580447e+00,2.677342630772589160e+00,-2.236054902664252442e+00,2.677342582429403262e+00,4.047130361593874071e+00,1.826910760687569191e+00,2.235264779946956271e+00,1.826910760627626029e+00,4.047920465671418278e+00
1.924325387107927110e+00,3.988401860236087337e+00,1.890219418629335957e+00,3.878268822886836276e+00,2.210207599289808478e+00,-2.246834405631986442e+00,2.210207618386310635e+00,4.036350904607695966e+00,2.660187735538809495e+00,-2.232640364857239046e+00,2.660187688887429847e+00,4.050544900096186396e+00,1.844033345161304904e+00,2.238245163954140970e+00,1.844033344435363153e+00,4.044940082746684595e+00
1.907999385035014983e+00,3.990126742943718163e+00,1.875595431309991401e+00,3.877585921803150981e+00,2.193200908197464827e+00,-2.243809974428010445e+00,2.193200927499961761e+00,4.039375336454246401e+00,2.642986625854621963e+00,-2.229147736973100091e+00,2.642986580354840687e+00,4.054037527406928021e+00,1.861116125362867635e+00,2.241171253166126753e+00,1.861116124161107610e+00,4.042013994172425129e+00
1.891648375348103484e+00,3.991876287933880718e+00,1.860982707453735507e+00,3.876872954986138264e+00,2.176152733620367208e+00,-2.240721693389920333e+00,2.176152753161661124e+00,4.042463618234423350e+00,2.625738455353161527e+00,-2.225574983512737415e+00,2.625738411555036844e+00,4.057610281486950576e+00,1.878159681624302246e+00,2.244044020633221947e+00,1.878159680105336404e+00,4.039141226974400034e+00
1.875272052346041995e+00,3.993650644550427842e+00,1.846381748557206937e+00,3.876128791732951218e+00,2.159062363239981241e+00,-2.237568071040112905e+00,2.159062382906307587e+00,4.045617240938595316e+00,2.608442364603823727e+00,-2.221920006069599829e+00,2.608442323664045492e+00,4.061265261602148513e+00,1.895164589593915316e+00,2.246864423207104444e+00,1.895164587810979073e+00,4.036320824544834984e+00
1.858870110465371095e+00,3.995449950898113833e+00,1.831793075613814770e+00,3.875352261175280422e+00,2.141929075089455736e+00,-2.234347574459171870e+00,2.141929094789694954e+00,4.048837737591234998e+00,2.591097483071335361e+00,-2.218180637897338325e+00,2.591097445047308323e+00,4.065004632322833267e+00,1.912131420149198568e+00,2.249633401849183034e+00,1.912131417877063200e+00,4.033551846538911967e+00
1.842442244525601902e+00,3.997274332660082585e+00,1.817217230213470813e+00,3.874542150881118641e+00,2.124752137454013035e+00,-2.231058628264650956e+00,2.124752157284985898e+00,4.052126684268996470e+00,2.573702928204391949e+00,-2.214354642853084698e+00,2.573702892373839646e+00,4.068830628449093822e+00,1.929060738813771270e+00,2.252351880863302735e+00,1.929060735621150213e+00,4.030833369092826857e+00
1.825988150011394806e+00,3.999123901610071474e+00,1.802654775236690377e+00,3.873697205430523205e+00,2.107530809132544647e+00,-2.227699612291127007e+00,2.107530829295777952e+00,4.055485701538599663e+00,2.556257805104903635e+00,-2.210439713361024516e+00,2.556257770757173198e+00,4.072745557728839394e+00,1.945953105253193094e+00,2.255020767273749005e+00,1.945953101288172116e+00,4.028164483972269672e+00
1.809507523262708029e+00,4.000998755125722894e+00,1.788106296226324776e+00,3.872816125268475851e+00,2.090264339912311087e+00,-2.224268858496143864e+00,2.090264360333065952e+00,4.058916456487353663e+00,2.538761206776915191e+00,-2.206433467386707648e+00,2.538761174815215238e+00,4.076751805495402614e+00,1.962809074394734399e+00,2.257640953630200009e+00,1.962809069875252499e+00,4.025544298506732233e+00
1.793000061730317007e+00,4.002898975080539046e+00,1.773572401280220534e+00,3.871897564713559170e+00,2.072951970074303762e+00,-2.220764651280582314e+00,2.072951990617606821e+00,4.062420664514479363e+00,2.521212213399988578e+00,-2.202333446619319623e+00,2.521212184982286164e+00,4.080851829907888195e+00,1.979629195851687173e+00,2.260213317189421200e+00,1.979629191038385860e+00,4.022971935377207764e+00
1.776465464265789551e+00,4.004824626500100848e+00,1.759053720917636010e+00,3.870940129877779690e+00,2.055592930531930929e+00,-2.217185225546304483e+00,2.055592951056169237e+00,4.066000090703600911e+00,2.503609895252477902e+00,-2.198137109721683746e+00,2.503609870290017803e+00,4.085048170194738759e+00,1.996414013864139081e+00,2.262738720171672657e+00,1.996414008536810503e+00,4.020446533168987813e+00
1.759903431538859087e+00,4.006775755223619839e+00,1.744550910597429061e+00,3.869942377889850960e+00,2.038186442823324729e+00,-2.213528765342021032e+00,2.038186463328030218e+00,4.069656551548948897e+00,2.485953311756434747e+00,-2.193841830627592859e+00,2.485953289148231438e+00,4.089343450987568573e+00,2.013164067259562984e+00,2.265218010040833008e+00,2.013164060585604265e+00,4.017967245453416325e+00
1.743313666226627756e+00,4.008752387498332403e+00,1.730064651578992585e+00,3.868902815181658461e+00,2.020731719439507135e+00,-2.209793401126523449e+00,2.020731740119439568e+00,4.073391917354412861e+00,2.468241510949447992e+00,-2.189444896170798405e+00,2.468241490232579327e+00,4.093740386851394852e+00,2.029879888666177301e+00,2.267652018490219579e+00,2.029879880016443039e+00,4.015533240197401987e+00
1.726695873345278631e+00,4.010754528504919314e+00,1.715595651961064672e+00,3.867819895941937425e+00,2.003227964527701577e+00,-2.205977205491453930e+00,2.003227985373793985e+00,4.077208114708803954e+00,2.450473530012238221e+00,-2.184943502203797738e+00,2.450473512561198497e+00,4.098241785392542802e+00,2.046562004908830001e+00,2.270041562437878024e+00,2.046561994065021040e+00,4.013143699797486974e+00
1.710049760598797652e+00,4.012782160848952451e+00,1.701144648423591033e+00,3.866692021547613489e+00,1.985674373401646431e+00,-2.202078193727425415e+00,1.985674394296936596e+00,4.081107127863309536e+00,2.432648394362597166e+00,-2.180334751336284071e+00,2.432648381340707378e+00,4.102850542538545753e+00,2.063210937393018973e+00,2.272387444986513572e+00,2.063210924363407361e+00,4.010797820792886270e+00
1.693375038879369132e+00,4.014835241160784385e+00,1.686712404575535729e+00,3.865517534456962778e+00,1.968070132790116888e+00,-2.198094321376158788e+00,1.968070153516328302e+00,4.085091000883864787e+00,2.414765121748741805e+00,-2.175615644513451130e+00,2.414765112911043232e+00,4.107569654958659555e+00,2.079827201792481706e+00,2.274690455176093806e+00,2.079827186947802442e+00,4.008494813567408777e+00
1.676671422561024416e+00,4.016913699602426391e+00,1.672299713741625782e+00,3.864294719021807989e+00,1.950414421082413696e+00,-2.194023481783740515e+00,1.950414441410708966e+00,4.089161840394430314e+00,2.396822721490464936e+00,-2.170783078330703830e+00,2.396822715234155243e+00,4.112402224233996151e+00,2.096411308042320343e+00,2.276951368244490403e+00,2.096411292281695982e+00,4.006233902040273520e+00
1.659938629904919472e+00,4.019017437986339480e+00,1.657907400522473651e+00,3.863021800208515710e+00,1.932706408657251185e+00,-2.189863503314711135e+00,1.932706428634443085e+00,4.093321818988285621e+00,2.378820193610638789e+00,-2.165833842347561156e+00,2.378820188801567426e+00,4.117351461828432591e+00,2.112963760272028590e+00,2.279170945798538739e+00,2.112963743955782014e+00,4.004014325347047709e+00
1.643176383432662702e+00,4.021146328175547957e+00,1.643536321896314822e+00,3.861696941449554554e+00,1.914945258363591529e+00,-2.185612145955393881e+00,1.914945278057958555e+00,4.097573176704956133e+00,2.360756529779032498e+00,-2.160764614071460699e+00,2.360756525874756040e+00,4.122420691256826863e+00,2.129485056130561826e+00,2.281349935170252863e+00,2.129485038883973669e+00,4.001835337295877260e+00
1.626384410708244799e+00,4.023300206930315426e+00,1.629187368628959298e+00,3.860318242950300238e+00,1.897130125667180200e+00,-2.181267099246359198e+00,1.897130145069521712e+00,4.101918223638141292e+00,2.342630713795558872e+00,-2.155571954314005279e+00,2.342630710478138312e+00,4.127613351685654131e+00,2.145975687553128619e+00,2.283489070671547605e+00,2.145975669098520111e+00,3.999696203445016085e+00
1.609562444602629094e+00,4.025478875456378169e+00,1.614861466161488623e+00,3.858883738757053816e+00,1.879260158988144802e+00,-2.176825979455332405e+00,1.879260177992232661e+00,4.106359343063174627e+00,2.324441723606236909e+00,-2.150252300662466975e+00,2.324441720769810704e+00,4.132933005796305181e+00,2.162436140684796726e+00,2.285589073722730458e+00,2.162436120780353299e+00,3.997596202325521375e+00
1.592710223773520006e+00,4.027682097125643956e+00,1.600559575635607024e+00,3.857391393932393164e+00,1.861334500282183058e+00,-2.172286325757468273e+00,1.861334518907485913e+00,4.110898996514292136e+00,2.306188532047686479e+00,-2.144801962221637215e+00,2.306188530111952684e+00,4.138383345460598051e+00,2.178866895779631996e+00,2.287650652938570950e+00,2.178866874285527278e+00,3.995534625186737632e+00
1.575827493097649690e+00,4.029909595773445652e+00,1.586282695849765334e+00,3.855839103455968697e+00,1.843352285362758414e+00,-2.167645597480122532e+00,1.843352303667900483e+00,4.115539724924525800e+00,2.287870107273803910e+00,-2.139217114533430664e+00,2.287870106067892984e+00,4.143968194159111107e+00,2.195268427220371965e+00,2.289674504363898855e+00,2.195268404183209121e+00,3.993510775736419216e+00
1.558914004730787228e+00,4.032161048215979982e+00,1.572031864837419413e+00,3.854224690466724113e+00,1.825312644338497270e+00,-2.162901170929087069e+00,1.825312662349514170e+00,4.120284151849872067e+00,2.269485413772585947e+00,-2.133493793624987145e+00,2.269485413195558188e+00,4.149691515742876646e+00,2.211641203395187105e+00,2.291661311563742309e+00,2.211641179304730365e+00,3.991523969876240141e+00
1.541969518466847155e+00,4.034436083426008679e+00,1.557808161038358508e+00,3.852545902520340793e+00,1.807214702288832298e+00,-2.158050335105465845e+00,1.807214719756854882e+00,4.125134986909384516e+00,2.251033414677387157e+00,-2.127627888590949645e+00,2.251033415057196230e+00,4.155557421926175721e+00,2.227985686368703533e+00,2.293611745507003530e+00,2.227985662111497511e+00,3.989573536217610350e+00
1.524993802281771060e+00,4.036734280077912906e+00,1.543612704993949425e+00,3.850800409656146783e+00,1.789057579897626260e+00,-2.153090287689059856e+00,1.789057596801599370e+00,4.130095033492571233e+00,2.232513072272607868e+00,-2.121615135727175527e+00,2.232513073831781991e+00,4.161570176383409425e+00,2.244302332520091703e+00,2.295526465382212500e+00,2.244302307962030341e+00,3.987658816719808375e+00
1.507986632877894584e+00,4.039055164401278653e+00,1.529446661222942261e+00,3.848985802885463325e+00,1.770840393961079950e+00,-2.148018131700867084e+00,1.770840410450252866e+00,4.135167189338347704e+00,2.213923349237066240e+00,-2.115451111672927542e+00,2.213923351603419576e+00,4.167734201468044297e+00,2.260591592358453195e+00,2.297406118607890679e+00,2.260591567262638879e+00,3.985779164066078017e+00
1.490947796972049044e+00,4.041398200426375986e+00,1.515311240051240294e+00,3.847099592552556846e+00,1.752562258111772131e+00,-2.142830871130493975e+00,1.752562274374934947e+00,4.140354450525610019e+00,2.195263210712748769e+00,-2.109131225607781435e+00,2.195263213927998169e+00,4.174054088406043306e+00,2.276853910533367831e+00,2.299251341025641882e+00,2.276853884607263456e+00,3.983933942461839628e+00
1.473877091904523873e+00,4.043762787423104577e+00,1.501207699013609620e+00,3.845139203018317353e+00,1.734222283934779618e+00,-2.137525404945153529e+00,1.734222299545709056e+00,4.145659915111303384e+00,2.176531627026467852e+00,-2.102650710669442535e+00,2.176531631941031275e+00,4.180534605488480437e+00,2.293089725874557061e+00,2.301062757114781920e+00,2.293089698781636265e+00,3.982122527460716377e+00
1.456774326213898130e+00,4.046148257834606632e+00,1.487137344951836138e+00,3.843101971748358547e+00,1.715819581533422289e+00,-2.132098523461448014e+00,1.715819596438575623e+00,4.151086794578077388e+00,2.157727574504282764e+00,-2.096004616569801637e+00,2.157727580654273059e+00,4.187180701344094480e+00,2.309299471177795215e+00,2.302840980007998528e+00,2.309299442815483161e+00,3.980344305744000888e+00
1.439639320334333172e+00,4.048553873737819053e+00,1.473101536092407127e+00,3.840985147787749909e+00,1.697353260370404682e+00,-2.126546903757525087e+00,1.697353274920694988e+00,4.156638413846593494e+00,2.138850037278689609e+00,-2.089187801046603177e+00,2.138850044305281806e+00,4.193997517916336015e+00,2.325483573231717394e+00,2.304586611685566222e+00,2.325483544042206141e+00,3.978598674899566312e+00
1.422471908118399408e+00,4.050978815948636402e+00,1.459101684094717077e+00,3.838785890154563951e+00,1.678822430689791645e+00,-2.120867102083865419e+00,1.678822445156080478e+00,4.162318216130320714e+00,2.119898011395017878e+00,-2.082194919495292229e+00,2.119898020273587758e+00,4.200990401488974513e+00,2.341642453199448415e+00,2.306300243435063457e+00,2.341642423890093028e+00,3.976885043418735499e+00
1.405271937907811353e+00,4.053422177332030252e+00,1.445139255979945858e+00,3.836501260656028478e+00,1.660226204522393889e+00,-2.115055548705357946e+00,1.660226218439917467e+00,4.168129766981978790e+00,2.100870507127902354e+00,-2.075020415379059457e+00,2.100870518337622173e+00,4.208164908401587745e+00,2.357776526486780266e+00,2.307982455913918152e+00,2.357776496980071634e+00,3.975202831247631963e+00
1.388039273016076880e+00,4.055882961543443521e+00,1.431215776454375366e+00,3.834128224707794352e+00,1.641563696673816297e+00,-2.109108543019702964e+00,1.641563710028336232e+00,4.174076769730389103e+00,2.081766550861330778e+00,-2.067658510499400748e+00,2.081766563285778471e+00,4.215526814985333992e+00,2.373886202788162869e+00,2.309633819342360006e+00,2.373886172814436701e+00,3.973551468292200184e+00
1.370773792908161148e+00,4.058360075572030823e+00,1.417332830193033022e+00,3.831663649997800292e+00,1.622834026203288316e+00,-2.103022246104904625e+00,1.622834039429892794e+00,4.180163066033683705e+00,2.062585187896119887e+00,-2.060103194083079181e+00,2.062585201736895968e+00,4.223082132655720855e+00,2.389971886117486566e+00,2.311254893685152911e+00,2.389971855319850125e+00,3.971930394627706473e+00
1.353475394552418276e+00,4.060852320802629478e+00,1.403492064160326791e+00,3.829104304509494128e+00,1.604036318346688805e+00,-2.096792670905068157e+00,1.604036331651523151e+00,4.186392641745292131e+00,2.043325489064634848e+00,-2.052348210018241303e+00,2.043325506078254250e+00,4.230837119803041446e+00,2.406033974412341792e+00,2.312846228624134248e+00,2.406033942801314662e+00,3.970339060388176300e+00
1.336143993834350896e+00,4.063358383609432245e+00,1.389695190375551226e+00,3.826446847342293012e+00,1.585169705535400375e+00,-2.090415677917250026e+00,1.585169718826878738e+00,4.192769634754647257e+00,2.023986552339552603e+00,-2.044387045354707499e+00,2.023986571643852983e+00,4.238798287160808087e+00,2.422072860079909518e+00,2.314408363979989502e+00,2.422072828002050482e+00,3.968776925577331305e+00
1.318779526693748094e+00,4.065876828633467888e+00,1.375943988187136480e+00,3.823687832236214224e+00,1.566233328919712786e+00,-2.083886968169128107e+00,1.566233342454316446e+00,4.199298346095825529e+00,2.004567506286000000e+00,-2.036212917411224232e+00,2.004567526587614612e+00,4.246972416495468750e+00,2.438088930100374085e+00,2.315941829917157690e+00,2.438088898168290442e+00,3.967243459880994472e+00
1.301381950708472957e+00,4.068406087892359579e+00,1.362240306830721170e+00,3.820823706629730143e+00,1.547226341304613229e+00,-2.077202068489204745e+00,1.547226355090246974e+00,4.205983247617036902e+00,1.985067515452871856e+00,-2.027818759846142793e+00,1.985067539456565999e+00,4.255366576784842536e+00,2.454082565950405748e+00,2.317447147058214529e+00,2.454082535027579226e+00,3.965738142529826593e+00
1.283951246592874407e+00,4.070944450934203651e+00,1.348586068253719183e+00,3.817850808265088158e+00,1.528147908540516742e+00,-2.070356325806287145e+00,1.528147922292979688e+00,4.212828990791262385e+00,1.965485788391464039e+00,-2.019197207851720410e+00,1.965485817384188039e+00,4.263988132954362520e+00,2.470054143666960300e+00,2.318924826661862060e+00,2.470054114022829594e+00,3.964260462563969689e+00
1.266487419686616045e+00,4.073490055095690288e+00,1.334983270468802052e+00,3.814765356165849219e+00,1.508997211361205570e+00,-2.063344899436668545e+00,1.508997225152586052e+00,4.219840418485636846e+00,1.945821579773381549e+00,-2.010340582870126180e+00,1.945821611246692839e+00,4.272844760870522229e+00,2.486004033915361511e+00,2.320375370799046877e+00,2.486004005442513431e+00,3.962809918088267658e+00
1.248990502034032390e+00,4.076040870692823503e+00,1.321433989956829702e+00,3.811563456079196222e+00,1.489773448383055809e+00,-2.056162746622993698e+00,1.489773462410573179e+00,4.227022574112453412e+00,1.926074195495140362e+00,-2.001240875749305204e+00,1.926074228421399637e+00,4.281944469080436910e+00,2.501932602061656130e+00,2.321799272527213187e+00,2.501932574331689807e+00,3.961386016183247261e+00
1.231460554035340271e+00,4.078594689714076793e+00,1.307940384275324774e+00,3.808241101188164279e+00,1.470475839197582513e+00,-2.048804607952355195e+00,1.470475853213927042e+00,4.234380714091122044e+00,1.906243003131713243e+00,-1.991889730433232586e+00,1.906243038936888068e+00,4.291295615594369117e+00,2.517840208249253031e+00,2.323197016062684472e+00,2.517840180395978678e+00,3.959988272823968813e+00
1.213897666341052783e+00,4.081149112610479968e+00,1.294504695969222574e+00,3.804794165232565639e+00,1.451103626379016909e+00,-2.041265000372249894e+00,1.451103640232482395e+00,4.241920322143596600e+00,1.886327439250911731e+00,-1.982278425502199237e+00,1.886327476660455860e+00,4.300906921712787323e+00,2.533727206615988159e+00,2.324569076615470298e+00,2.533727178063490459e+00,3.958616212718540694e+00
1.196301962405696750e+00,4.083701528948978421e+00,1.281129256918922321e+00,3.801218393859329581e+00,1.431656078763142714e+00,-2.033538202532649830e+00,1.431656092371081046e+00,4.249647120136483380e+00,1.866327014289064667e+00,-1.972397853627693376e+00,1.866327052279777465e+00,4.310787494908414175e+00,2.549593945461802846e+00,2.325915920589967545e+00,2.549593916549807382e+00,3.957269369149101657e+00
1.178673600455774739e+00,4.086249103971930197e+00,1.267816489811599556e+00,3.797509415114072695e+00,1.412132495319249559e+00,-2.025618236912191339e+00,1.412132508592843338e+00,4.257567085443590749e+00,1.846241320657288076e+00,-1.962238500116516349e+00,1.846241361453426322e+00,4.320946849087143882e+00,2.565440768618276302e+00,2.327238006249203295e+00,2.565440739909991663e+00,3.955947283817580651e+00
1.161012775984752832e+00,4.088788760100561248e+00,1.254568911280845356e+00,3.793662739899408276e+00,1.392532208585938402e+00,-2.017498855465868601e+00,1.392532221681062721e+00,4.265686467456211162e+00,1.826070048039213800e+00,-1.951790424971505455e+00,1.826070090920283384e+00,4.331394924449118555e+00,2.581268014781311404e+00,2.328535783583978613e+00,2.581267986601817555e+00,3.954649506764895683e+00
1.143319724952016836e+00,4.091317152169819060e+00,1.241389136728597853e+00,3.789673754332175459e+00,1.372854588919207863e+00,-2.009173520855987327e+00,1.372854601685025377e+00,4.274011801489092655e+00,1.805812990289548337e+00,-1.941043237031849999e+00,1.805813034667531403e+00,4.342142113336191933e+00,2.597076017575162155e+00,2.329809694462700254e+00,2.597075990014220181e+00,3.953375596153775984e+00
1.125594725972199450e+00,4.093830651379303021e+00,1.228279884247911680e+00,3.785537717872219154e+00,1.353099048771762680e+00,-2.000635388164788697e+00,1.353099061213659748e+00,4.282549933675906750e+00,1.785470056062981259e+00,-1.929986068768232421e+00,1.785470102056616382e+00,4.353199283410764231e+00,2.612865105620630679e+00,2.331060172779300554e+00,2.612865078649256212e+00,3.952125118104488966e+00
1.107838103762804893e+00,4.096325318490744216e+00,1.215243976928357394e+00,3.781249770715068959e+00,1.333265047533656933e+00,-1.991877283771046114e+00,1.333265059801023167e+00,4.291308038664765512e+00,1.765041282128601230e+00,-1.918607550847086118e+00,1.765041328566824497e+00,4.364577802839664677e+00,2.628635602605839061e+00,2.332287644598627807e+00,2.628635576020441178e+00,3.950897646574401900e+00
1.090050233119413070e+00,4.098796872557248783e+00,1.202284346908311763e+00,3.776804933170791134e+00,1.313352096952904002e+00,-1.982891681423629704e+00,1.313352108677046548e+00,4.300293639008955893e+00,1.744526848443481049e+00,-1.906895785743522698e+00,1.744526896320676368e+00,4.376289569415596326e+00,2.644387827359584886e+00,2.333492528299310198e+00,2.644387800715969128e+00,3.949692763216658076e+00
1.072231541401275079e+00,4.101240671551221517e+00,1.189404041297501102e+00,3.772198098343918726e+00,1.293359766559986523e+00,-1.973670679510040937e+00,1.293359777963865254e+00,4.309514640394770169e+00,1.723927092257171667e+00,-1.894838317713651188e+00,1.723927142071542962e+00,4.388347038812753453e+00,2.660122093662971476e+00,2.334675234688674106e+00,2.660122066463805446e+00,3.948510057241487736e+00
1.054382513404021005e+00,4.103651672938154249e+00,1.176606223815917396e+00,3.767424043286182744e+00,1.273287690475314093e+00,-1.964205970128389378e+00,1.273287701590205545e+00,4.318979349576614446e+00,1.703242525245439287e+00,-1.882422102871941672e+00,1.703242575426548111e+00,4.400763255159547249e+00,2.675838709650003810e+00,2.335836167075359793e+00,2.675838682198422358e+00,3.947349125280153359e+00
1.036503695936839220e+00,4.106024396658803255e+00,1.163894177788121764e+00,3.762477434502423446e+00,1.253135573676337877e+00,-1.954488812633577544e+00,1.253135584173949546e+00,4.328696504747064466e+00,1.682473851057892267e+00,-1.869633475779378218e+00,1.682473903686053873e+00,4.413551882769643164e+00,2.691537979227846211e+00,2.336975721533375960e+00,2.691537951832390529e+00,3.946209571247988990e+00
1.018595701073532922e+00,4.108352898885981652e+00,1.151271314212562569e+00,3.757352818383636883e+00,1.232903200009667799e+00,-1.944509997048152972e+00,1.232903210212825673e+00,4.338675319756738702e+00,1.661621985464837303e+00,-1.856458115969312983e+00,1.661622040256166999e+00,4.426727243192670969e+00,2.707220201651726832e+00,2.338094286985927361e+00,2.707220174431403503e+00,3.945091006214861640e+00
1.000659213597252517e+00,4.110630711128755443e+00,1.138741173292805886e+00,3.752044633177157085e+00,1.212590440170697281e+00,-1.934259809062126134e+00,1.212590449936640891e+00,4.348925505664488433e+00,1.640688078062213950e+00,-1.842881011655803203e+00,1.640688133393639392e+00,4.440304348752178498e+00,2.722885671523890494e+00,2.339192245327236908e+00,2.722885644567106578e+00,3.943993048280368452e+00
9.826949957687162174e-01,4.112850799916583533e+00,1.126307426504647546e+00,3.746547219411731078e+00,1.192197260610982523e+00,-1.923727990138837107e+00,1.192197269661610326e+00,4.359457320196737484e+00,1.619673535662522257e+00,-1.828886420790296397e+00,1.619673594226049840e+00,4.454298938329545265e+00,2.738534678859064542e+00,2.340269971547994210e+00,2.738534652199264841e+00,3.942915322446033599e+00
9.647038923079340744e-01,4.115005524223040112e+00,1.113973883617515481e+00,3.740854818749793864e+00,1.171723734143868878e+00,-1.912903687631161587e+00,1.171723742921998435e+00,4.370281620885375418e+00,1.598580048845798185e+00,-1.814457833139019316e+00,1.598580109481419820e+00,4.468727525862081329e+00,2.754167509151316029e+00,2.341327833858156016e+00,2.754167482737515105e+00,3.941857460492261378e+00
9.466868388581128890e-01,4.117086564673784643e+00,1.101744497875724482e+00,3.734961578420169293e+00,1.151170049567255438e+00,-1.901775413266908243e+00,1.151170058542872576e+00,4.381409896345009436e+00,1.577409619742382585e+00,-1.799577925063964967e+00,1.577409681494960969e+00,4.483607433061611580e+00,2.769784443442307342e+00,2.342366193807108310e+00,2.769784417104125041e+00,3.940819100857913870e+00
9.286448688490018810e-01,4.119084864577635230e+00,1.089623365672464983e+00,3.728861569296734846e+00,1.130536525237771706e+00,-1.890330977120269429e+00,1.130536534273795635e+00,4.392854332889648106e+00,1.556164593667690221e+00,-1.784228519462322193e+00,1.556164659355746771e+00,4.498956833265351563e+00,2.785385758343696061e+00,2.343385406409343563e+00,2.785385731797769271e+00,3.939799888522514948e+00
9.105791225218180518e-01,4.120990553226567599e+00,1.077614730608565718e+00,3.722548794998349120e+00,1.109823620607631067e+00,-1.878557435572183243e+00,1.109823629921706800e+00,4.404627876478176773e+00,1.534847692863503754e+00,-1.768390536212729680e+00,1.534847760564661323e+00,4.514794813556775033e+00,2.800971725495773335e+00,2.344385820365081585e+00,2.800971698756526518e+00,3.938799474831079728e+00
8.924908556575940066e-01,4.122792869915757663e+00,1.065722993836195176e+00,3.716017193200050528e+00,1.089031952314845064e+00,-1.866441012059241844e+00,1.089031961983807806e+00,4.416744302759425089e+00,1.513462053619466507e+00,-1.752043946092108451e+00,1.513462121519934866e+00,4.531141402855600298e+00,2.816542612394726142e+00,2.345367778042168005e+00,2.816542585327991066e+00,3.937817517353118468e+00
8.743814503431823759e-01,4.124480071365118405e+00,1.053952711177741142e+00,3.709260658230159269e+00,1.068162310036166796e+00,-1.853967020551458011e+00,1.068162319585580944e+00,4.429218294237562858e+00,1.492011267063911406e+00,-1.735167722799608958e+00,1.492011335208179856e+00,4.548017626227728094e+00,2.832098682402474310e+00,2.346331615596718212e+00,2.832098654845480734e+00,3.936853679924176674e+00
8.562524265887478947e-01,4.126039330719267539e+00,1.042308593868574773e+00,3.702273057533047584e+00,1.047215672956604449e+00,-1.841119786383642154e+00,1.047215682343133114e+00,4.442065528109376160e+00,1.470499423711126852e+00,-1.717739785398871399e+00,1.470499491834699635e+00,4.565445562052867778e+00,2.847640194661747781e+00,2.347277663107722123e+00,2.847640166434068920e+00,3.935907632460700967e+00
8.381054547452357895e-01,4.127456628707233399e+00,1.030795520707585622e+00,3.695048242263025529e+00,1.026193231344092460e+00,-1.827882536319934692e+00,1.026193240560131059e+00,4.455302777901880340e+00,1.448931161429891423e+00,-1.699736955218331458e+00,1.448931229808838150e+00,4.583448391367164199e+00,2.863167404157278995e+00,2.348206244684015953e+00,2.863167375067336984e+00,3.934979050851775462e+00
8.199423713240771017e-01,4.128716617634638375e+00,1.019418536164439892e+00,3.687580068941145317e+00,1.005096407600237329e+00,-1.814237292575225258e+00,1.005096416537610171e+00,4.468948020816471356e+00,1.427311719587151417e+00,-1.681134889918059594e+00,1.427311787587756786e+00,4.602050453476248748e+00,2.878680561777602787e+00,2.349117678568751089e+00,2.878680531631010897e+00,3.934067616855232874e+00
8.017651932306163465e-01,4.129802493200982916e+00,1.008182848364695294e+00,3.679862421262496852e+00,9.839268818218255275e-01,-1.800164740099134963e+00,9.839268906208440413e-01,4.483020573155882538e+00,1.405646994946907036e+00,-1.661908041739510677e+00,1.405647062774998624e+00,4.621277297693573871e+00,2.894179914377453589e+00,2.350012277241356085e+00,2.894179882987340413e+00,3.933173017996306253e+00
7.835761395808436003e-01,4.130695811507514748e+00,9.970938354568841255e-01,3.671889234723946238e+00,9.626866181916972076e-01,-1.785644088859889234e+00,9.626866265468827510e-01,4.497541222576122877e+00,1.383943605810772803e+00,-1.642029595861959512e+00,1.383943673621519377e+00,4.641155742218684210e+00,2.909665704840423750e+00,2.350890347517155643e+00,2.909665672040222084e+00,3.932294947468831126e+00
7.653776480933413007e-01,4.131376334485345581e+00,9.861570508622099496e-01,3.663654524056585871e+00,9.413778972737804063e-01,-1.770652901405868951e+00,9.413779055385226302e-01,4.512532410062287447e+00,1.362208961102878924e+00,-1.621471412152745151e+00,1.362209028986802295e+00,4.661713922847441793e+00,2.925138171836721313e+00,2.351752190786685404e+00,2.925138137801063021e+00,3.931433104038988269e+00
7.471724045736340969e-01,4.131821789662524225e+00,9.753782167319963170e-01,3.655152407718892160e+00,9.200033490596312147e-01,-1.755166914168129866e+00,9.200033565656181578e-01,4.528018394370973532e+00,1.340451333747788354e+00,-1.600203979058187898e+00,1.340451401380027274e+00,4.682981353487225107e+00,2.940597550034000918e+00,2.352598103041893207e+00,2.940597515455377842e+00,3.930587191951588011e+00
7.289633638023278461e-01,4.132007669239077252e+00,9.647632248716948578e-01,3.646377139568778514e+00,8.985659941674282170e-01,-1.739159811979246406e+00,8.985660016254152227e-01,4.544025496551677534e+00,1.318679941798568622e+00,-1.578196360939016829e+00,1.318680009047806134e+00,4.704988966188221156e+00,2.956044070440785543e+00,2.353428374838390180e+00,2.956044035758901956e+00,3.929756920526318531e+00
7.107537867035433887e-01,4.131906931302631314e+00,9.543181399072926396e-01,3.637323146957689435e+00,8.770692857095991890e-01,-1.722602993825262052e+00,8.770692920943727877e-01,4.560582310872586476e+00,1.296905036242545606e+00,-1.555416151393318458e+00,1.296905102885681949e+00,4.727769172145242393e+00,2.971477960273463115e+00,2.354243291477248423e+00,2.971477925405542120e+00,3.928942004208764160e+00
6.925472715908503885e-01,4.131489714036252536e+00,9.440491949461381482e-01,3.627985064208765653e+00,8.555171625389913492e-01,-1.705465275430232630e+00,8.555171688374000327e-01,4.577720028405880548e+00,1.275137995144439040e+00,-1.531829433606376911e+00,1.275138060931415129e+00,4.751355882802578812e+00,2.986899443012606792e+00,2.355043133096442975e+00,2.986899407847096732e+00,3.928142162834013629e+00
6.743477965043703781e-01,4.130722981628990986e+00,9.339627905668289598e-01,3.618357776608622789e+00,8.339141029792632720e-01,-1.687712578902182736e+00,8.339141089308401700e-01,4.595472723357087119e+00,1.253391426792090924e+00,-1.507400744928422132e+00,1.253391491083855502e+00,4.775784564839879565e+00,3.002308738459400050e+00,2.355828174760027149e+00,3.002308702853038191e+00,3.927357121305723009e+00
6.561597688640362636e-01,4.129570111752379091e+00,9.240654900753814127e-01,3.608436459734348567e+00,8.122651946990231409e-01,-1.669307537764507021e+00,8.122652007138105867e-01,4.613877763385693775e+00,1.231679277639410319e+00,-1.482093058537845343e+00,1.231679339254169614e+00,4.801092237099876314e+00,3.017706062792148813e+00,2.356598686545032795e+00,3.017706026567131605e+00,3.926586609508750048e+00
6.379880756277089837e-01,4.127990455317423368e+00,9.143640147168096144e-01,3.598216626750436298e+00,7.905762045649108449e-01,-1.650209080625709701e+00,7.905762127376695370e-01,4.632976225288599537e+00,1.210016952580090566e+00,-1.455867768719875333e+00,1.210017012515683499e+00,4.827317521215554130e+00,3.033091628622898828e+00,2.357354933626108373e+00,3.033091591564187173e+00,3.925830362224051129e+00
6.198381509374729648e-01,4.125938790247758448e+00,9.048652382389571480e-01,3.587694179516031312e+00,7.688536722179041272e-01,-1.630371904410437223e+00,7.688536812292494638e-01,4.652813402927137965e+00,1.188421436474387249e+00,-1.428684706923970538e+00,1.188421495163169084e+00,4.854500578086850204e+00,3.048465644971211752e+00,2.358097176444257759e+00,3.048465606906928915e+00,3.925088119045831103e+00
6.017160501106418868e-01,4.123364712398577936e+00,8.955761783371871676e-01,3.576865452954969715e+00,7.471050018234302037e-01,-1.609745908903948752e+00,7.471050122780857894e-01,4.673439400792263498e+00,1.166911432064179355e+00,-1.400502164377590564e+00,1.166911488123564711e+00,4.882683114193222096e+00,3.063828317191255479e+00,2.358825670922050755e+00,3.063828278202999300e+00,3.924359624300955307e+00
5.836285368622747827e-01,4.120211929345206414e+00,8.865039884506381584e-01,3.565727281046334518e+00,7.253385867588030278e-01,-1.588275496004056597e+00,7.253385971841341817e-01,4.694909813844321711e+00,1.145507493986188896e+00,-1.371276958823831160e+00,1.145507548497165518e+00,4.911908315446247286e+00,3.079179847342658594e+00,2.359540668214438863e+00,3.079179807662076662e+00,3.923644626970617111e+00
5.655831861309089659e-01,4.116417441619741879e+00,8.776559461913010507e-01,3.554277035944930496e+00,7.035639382500465944e-01,-1.565898786881973814e+00,7.035639484750415562e-01,4.717286523103972229e+00,1.124232182374463207e+00,-1.340964520421096706e+00,1.124232232807710341e+00,4.942220745530121917e+00,3.094520434112056240e+00,2.360242414925403764e+00,3.094520394144034459e+00,3.922942880605670535e+00
5.475885055058277162e-01,4.111910593476711284e+00,8.690394421015454895e-01,3.542512706803956135e+00,6.817918487291971807e-01,-1.542546687967730090e+00,6.817918587932655372e-01,4.740638622423781534e+00,1.103110207405401111e+00,-1.309519032975398511e+00,1.103110255257173211e+00,4.973666228389947541e+00,3.109850272855334996e+00,2.360931153196704990e+00,3.109850232751807830e+00,3.922254142814116218e+00
5.296540790882467986e-01,4.106611974080723648e+00,8.606619642849452356e-01,3.530432942498777482e+00,6.600345779591224593e-01,-1.518141810890341059e+00,6.600345878515500031e-01,4.765043500049694458e+00,1.082168592089337134e+00,-1.276893616400000209e+00,1.082168635190697392e+00,5.006291638962956370e+00,3.125169555649112141e+00,2.361607120784853908e+00,3.125169515338249493e+00,3.921578175613931627e+00
5.117907377871498964e-01,4.100432142996595530e+00,8.525310820903679865e-01,3.518037113474063560e+00,6.383060738638847154e-01,-1.492597211056432061e+00,6.383060834460293487e-01,4.790588102297443918e+00,1.061436821429449617e+00,-1.243040574479499893e+00,1.061436860664630943e+00,5.040144674531570779e+00,3.140478471342012412e+00,2.362270551136118169e+00,3.140478430718520730e+00,3.920914745509941568e+00
4.940107625964933469e-01,4.093270148844238676e+00,8.446544296416317321e-01,3.505325402642147647e+00,6.166222345777403469e-01,-1.465814917023610553e+00,6.166222439429930313e-01,4.817370400061626867e+00,1.040947005421608784e+00,-1.207911722636139107e+00,1.040947041785745375e+00,5.075273521228960583e+00,3.155777205605762692e+00,2.362921673459555727e+00,3.155777164524347089e+00,3.920263623234580663e+00
4.763281279350108921e-01,4.085011823967170663e+00,8.370396843133682818e-01,3.492298819505624596e+00,5.950012203775206787e-01,-1.437684219273241970e+00,5.950012296567410708e-01,4.845501101092178686e+00,1.020734023556989056e+00,-1.171458793901130058e+00,1.020734053961247501e+00,5.111726444002353098e+00,3.171065940969324259e+00,2.363560712822428744e+00,3.171065899254288833e+00,3.919624583675929141e+00
4.587587918239182661e-01,4.075527820300817616e+00,8.296945406734949069e-01,3.478959275665690409e+00,5.734638261061255626e-01,-1.408079687284951476e+00,5.734638353551992918e-01,4.875105638555807808e+00,1.000835664185712126e+00,-1.133633950351993880e+00,1.000835690738985484e+00,5.149551285502273146e+00,3.186344856732878927e+00,2.364187890417885463e+00,3.186344814323803565e+00,3.918997405807682632e+00
4.413210452297788855e-01,4.064671327476801821e+00,8.226266930661938481e-01,3.465309658849130336e+00,5.520339275333806528e-01,-1.376858875622855027e+00,5.520339368130481317e-01,4.906326447580637407e+00,9.812927463190788124e-01,-1.094390412925457134e+00,9.812927666260222725e-01,5.188794822423240305e+00,3.201614129208189663e+00,2.364803423356338641e+00,3.201614086115088131e+00,3.918381872621062634e+00
4.240359320170472568e-01,4.052275514433309134e+00,8.158438057057304515e-01,3.451353873383554038e+00,5.307390167808994086e-01,-1.343859710040507860e+00,5.307390261194769865e-01,4.939325613020260519e+00,9.621492161391957953e-01,-1.053683225334787421e+00,9.621492347265656608e-01,5.229502009356630232e+00,3.216873931731954794e+00,2.365407524784326920e+00,3.216873888026710926e+00,3.917777771058658765e+00
4.069277538702809061e-01,4.038150634864514643e+00,8.093534847317034320e-01,3.437096899459197274e+00,5.096108467781221840e-01,-1.308897506074646166e+00,5.096108561898904377e-01,4.974287817890296282e+00,9.434522086763125204e-01,-1.011470167560027500e+00,9.434522260765032531e-01,5.271715069724689506e+00,3.232124434686890257e+00,2.366000403989890533e+00,3.232124390523023472e+00,3.917184891950210801e+00
3.900246774183059317e-01,4.022080831160161019e+00,8.031632472065236561e-01,3.422544823864556385e+00,4.886862058803498887e-01,-1.271761672014360300e+00,4.886862155207235547e-01,5.011423654273115424e+00,9.252520654445046677e-01,-9.677128266356073150e-01,9.252520820991738670e-01,5.315472416296540104e+00,3.247365805548141360e+00,2.366582266468916895e+00,3.247365761162784636e+00,3.916603029917423484e+00
3.733594627344790084e-01,4.003820712025338402e+00,7.972804904137084092e-01,3.407704900554291427e+00,4.680078485454675086e-01,-1.232212130314082943e+00,4.680078589520597077e-01,5.050973204679487516e+00,9.076022936479615222e-01,-9.223778450698596476e-01,9.076023096564160841e-01,5.360807404170262913e+00,3.262598208929321064e+00,2.367153313989781349e+00,3.262598164366261155e+00,3.916031982862969496e+00
3.569703331509039845e-01,3.983091862293052898e+00,7.917124575496308214e-01,3.392585555913153694e+00,4.476256094052420420e-01,-1.189975600856852722e+00,4.476256210710324313e-01,5.093209748178853857e+00,8.905594522009212533e-01,-8.754383556752881601e-01,8.905594684174655828e-01,5.407746905662500936e+00,3.277821806628175683e+00,2.367713744656276376e+00,3.277821761832852232e+00,3.915471552501771146e+00
3.409020049218577375e-01,3.959579564646598993e+00,7.864662033764575622e-01,3.377196441810390137e+00,4.275977283342404234e-01,-1.144742019395024846e+00,4.275977385468981984e-01,5.138443313296733983e+00,8.741829562700936807e-01,-8.268755499953808208e-01,8.741829706370114472e-01,5.456309713383163285e+00,3.293036757670742887e+00,2.368263752971760727e+00,3.293036712559305190e+00,3.914921544256037667e+00
3.252069037958477127e-01,3.932930088237998056e+00,7.815485588724299104e-01,3.361548421169347822e+00,4.079924048723873042e-01,-1.096161605373533243e+00,4.079924129494649776e-01,5.187023707507533388e+00,8.585347689039781738e-01,-7.766804967392082482e-01,8.585347805421742473e-01,5.506504781405761939e+00,3.308243218251586626e+00,2.368803530168521299e+00,3.308243172809801180e+00,3.914381767075607144e+00
3.099465497975792405e-01,3.902749692289653183e+00,7.769660942083984612e-01,3.345653596913219285e+00,3.888896003187389816e-01,-1.043843293052061139e+00,3.888896095013821275e-01,5.239342030943094919e+00,8.436789863223791430e-01,-7.248559545605884891e-01,8.436789979185997934e-01,5.558329328376750311e+00,3.323441341876272936e+00,2.369333264013159468e+00,3.323441296159718394e+00,3.913852033378380391e+00
2.951931142311102207e-01,3.868606202314667453e+00,7.727250716395032137e-01,3.329525241020296011e+00,3.703830694035875615e-01,-9.873558000794925293e-01,3.703830780888874297e-01,5.295829519328115076e+00,8.296812870929572981e-01,-6.714183438791542224e-01,8.296813011126603632e-01,5.611766929760797495e+00,3.338631279456332202e+00,2.369853138731803366e+00,3.338631233538998710e+00,3.913332158992387289e+00
2.810310750937929369e-01,3.830035267427128964e+00,7.688314322353783092e-01,3.313177872137080371e+00,3.525825227352049618e-01,-9.262334567228316384e-01,3.525825298546891862e-01,5.356951853408340014e+00,8.166082417681447270e-01,-6.163996905164906837e-01,8.166082565691923367e-01,5.666785571519786124e+00,3.353813179298282598e+00,2.370363335205693200e+00,3.353813133275093783e+00,3.912821963099474498e+00
2.675588438928578894e-01,3.786553822918096390e+00,7.652907459282015656e-01,3.296627155083692085e+00,3.356157970851549321e-01,-8.599891593190159833e-01,3.356158007156896383e-01,5.423196137916842297e+00,8.045264781991766645e-01,-5.598494635808977105e-01,8.045264924801551754e-01,5.723335782900951685e+00,3.368987187146007756e+00,2.370864031026599150e+00,3.368987141135515895e+00,3.912321268180623868e+00
2.548901277105088958e-01,3.737684179677023266e+00,7.621081709726339470e-01,3.279889862687477731e+00,3.196307008178533304e-01,-7.881382880182845607e-01,3.196307084433131496e-01,5.495047027013623797e+00,7.935017055107222994e-01,-5.018361923244593070e-01,7.935017173056115869e-01,5.781349031756894519e+00,3.384153446222717410e+00,2.371355400550626324e+00,3.384153400369966036e+00,3.911829899962896206e+00
2.431546192087390701e-01,3.682992561608219972e+00,7.592884263025942992e-01,3.262983813460862859e+00,3.047960412522857099e-01,-7.102376678620784256e-01,3.047960540873660418e-01,5.572947663905215343e+00,7.835976075333537239e-01,-4.424487321110445182e-01,7.835976183994702859e-01,5.840736461281808012e+00,3.399312097272500832e+00,2.371837614950425444e+00,3.399312051733527351e+00,3.911347687300508635e+00
2.324974569117316814e-01,3.622145494368115948e+00,7.568357591305673315e-01,3.245927799005632775e+00,2.913010620592521027e-01,-6.259433627596754368e-01,2.913010811334381112e-01,5.657241962153404913e+00,7.748746338814388457e-01,-3.817970081776713709e-01,7.748746494434167742e-01,5.901388150223494833e+00,3.414463278601460150e+00,2.372310842265796360e+00,3.414463233424995803e+00,3.910874461750123654e+00
2.230766843272974087e-01,3.554985010272392998e+00,7.547539054723731988e-01,3.228741500798764985e+00,2.793522915585008870e-01,-5.350887696020164563e-01,2.793523150458306348e-01,5.748096515537139517e+00,7.673887286264430285e-01,-3.200120840043370052e-01,7.673887329637266719e-01,5.963173092572914946e+00,3.429607126118438654e+00,2.372775247452687974e+00,3.429607081297679549e+00,3.910410058141148504e+00
2.150578814181575704e-01,3.481617969611993768e+00,7.530461002741908327e-01,3.211445372321640512e+00,2.691666648624262415e-01,-4.377786299340779008e-01,2.691666884223485323e-01,5.845406632682101034e+00,7.611900310659022173e-01,-2.572455065668027840e-01,7.611900285256313348e-01,6.025939696563448855e+00,3.444743773375328999e+00,2.373230992430599429e+00,3.444743728853467246e+00,3.909954314360144512e+00
2.086053585195884186e-01,3.402505630235189482e+00,7.517150107950049120e-01,3.194060550099879325e+00,2.609600416679644375e-01,-3.344847567656566989e-01,2.609600670503873232e-01,5.948700450016780827e+00,7.563216189917001397e-01,-1.936677676872638199e-01,7.563216094343733209e-01,6.089517460958182582e+00,3.459873351606975511e+00,2.373678236128374586e+00,3.459873307264036413e+00,3.909507071237165121e+00
2.038699433109438797e-01,3.318529306855283689e+00,7.507627300596496633e-01,3.176608713837620890e+00,2.549310949164913520e-01,-2.261177686350016591e-01,2.549311138843866620e-01,6.057067444709337778e+00,7.528183567205323223e-01,-1.294658793042949285e-01,7.528183294741519482e-01,6.153719377653231959e+00,3.474995989750198078e+00,2.374117134611008595e+00,3.474995945408804410e+00,3.909068172496147131e+00
2.009745417832780046e-01,3.231000832275444434e+00,7.501907583403292223e-01,3.159111902557555140e+00,2.512421100685199304e-01,-1.140412198313573988e-01,2.512421099447475492e-01,6.169143990188715065e+00,7.507059118473278225e-01,-6.484009457726033765e-02,7.507059004370999489e-01,6.218345168434301407e+00,3.490111814263998635e+00,2.374547842005964249e+00,3.490111769912395800e+00,3.908637464706658626e+00
2.000000000000000111e-01,3.141592653589793116e+00,7.500000000000000000e-01,3.141592653589793116e+00,2.500000000000000000e-01,0.000000000000000000e+00,2.500000000000000000e-01,6.283185307179586232e+00,7.500000000000000000e-01,0.000000000000000000e+00,7.500000000000000000e-01,6.283185307179586232e+00,3.505220949490950311e+00,2.374970509241070005e+00,3.505220905181619440e+00,3.908214797236987170e+00
2.009745418374847548e-01,3.052184475473375347e+00,7.501907583403285562e-01,3.124073404621924066e+00,2.512421100685199304e-01,1.140412198313573988e-01,2.512421099436887295e-01,6.397226624175008425e+00,7.507059118473278225e-01,6.484009457726033765e-02,7.507059004371017252e-01,6.348025445924718291e+00,nan,nan,nan,nan
2.038699432485097107e-01,2.964656001324857737e+00,7.507627300596498854e-01,3.106576593341934700e+00,2.549310949164913520e-01,2.261177686350016591e-01,2.549311140392747088e-01,6.509303170477701350e+00,7.528183567205323223e-01,1.294658793042949285e-01,7.528183294389151348e-01,6.412651236757271889e+00,nan,nan,nan,nan
2.086053582601290202e-01,2.880679678401879773e+00,7.517150107950103521e-01,3.089124757079679817e+00,2.609600416679644375e-01,3.344847567656566989e-01,2.609600675137703218e-01,6.617670165832158169e+00,7.563216189917001397e-01,1.936677676872638199e-01,7.563216094174654014e-01,6.476853153961245724e+00,nan,nan,nan,nan
2.150578812827813047e-01,2.801567335894472599e+00,7.530461003046499124e-01,3.071739934902152136e+00,2.691666648624262415e-01,4.377786299340779008e-01,2.691666886665545766e-01,6.720963979823307177e+00,7.611900310659022173e-01,2.572455065668027840e-01,7.611900289202186976e-01,6.540430918790773873e+00,nan,nan,nan,nan
2.230766842376703529e-01,2.728200294704765660e+00,7.547539055323866375e-01,3.054443806636184089e+00,2.793522915585008870e-01,5.350887696020164563e-01,2.793523152056934244e-01,6.818274096088432046e+00,7.673887286264430285e-01,3.200120840043370052e-01,7.673887334279300143e-01,6.603197522896620875e+00,nan,nan,nan,nan
2.324974570488929637e-01,2.661039810795491345e+00,7.568357589755575487e-01,3.037257508538157680e+00,2.913010620592521027e-01,6.259433627596754368e-01,2.913010807801100222e-01,6.909128646708825983e+00,7.748746338814388457e-01,3.817970081776713709e-01,7.748746499167451507e-01,6.664982465444311721e+00,nan,nan,nan,nan
2.431546192736471490e-01,2.600192746663843923e+00,7.592884260912794447e-01,3.020201494090038796e+00,3.047960412522857099e-01,7.102376678620784256e-01,3.047960524456531095e-01,6.993422945811678559e+00,7.835976075333537239e-01,4.424487321110445182e-01,7.835976193548701563e-01,6.725634155587075114e+00,nan,nan,nan,nan
2.548901276931416215e-01,2.545501129215007818e+00,7.621081707344531386e-01,3.003295444941208814e+00,3.196307008178533304e-01,7.881382880182845607e-01,3.196307066765471383e-01,7.071323583589588679e+00,7.935017055107222994e-01,5.018361923244593070e-01,7.935017179876814319e-01,6.785021584161022190e+00,nan,nan,nan,nan
2.675588440299649373e-01,2.496631484540935642e+00,7.652907456491150340e-01,2.986558152649271491e+00,3.356157970851549321e-01,8.599891593190159833e-01,3.356157983166045411e-01,7.143174475731649764e+00,8.045264781991766645e-01,5.598494635808977105e-01,8.045264931617419624e-01,6.843034832862482375e+00,nan,nan,nan,nan
2.810310740773281912e-01,2.453150040703035550e+00,7.688314318517716073e-01,2.970007435831265141e+00,3.525825227352049618e-01,9.262334567228316384e-01,3.525825257559297432e-01,7.209418774245870409e+00,8.166082417681447270e-01,6.163996905164906837e-01,8.166082572766136805e-01,6.899585044149748825e+00,nan,nan,nan,nan
2.951931128577373609e-01,2.414579104364779738e+00,7.727250711391632221e-01,2.953660067140782886e+00,3.703830694035875615e-01,9.873558000794925293e-01,3.703830768521947370e-01,7.270541092802464078e+00,8.296812870929572981e-01,6.714183438791542224e-01,8.296813018392431571e-01,6.954603685823091297e+00,nan,nan,nan,nan
3.099465482234119995e-01,2.380435612268710255e+00,7.769660932051778435e-01,2.937531711969607606e+00,3.888896003187389816e-01,1.043843293052061139e+00,3.888896083248628011e-01,7.327028580773433220e+00,8.436789863223791430e-01,7.248559545605884891e-01,8.436789952153190830e-01,7.008041275764599121e+00,nan,nan,nan,nan
3.252069018421624991e-01,2.350255210529209826e+00,7.815485578618862617e-01,2.921636887523772153e+00,4.079924048723873042e-01,1.096161605373533243e+00,4.079924121009108062e-01,7.379346900475234783e+00,8.585347689039781738e-01,7.766804967392082482e-01,8.585347708427195634e-01,7.059865802411082747e+00,nan,nan,nan,nan
3.409020031429688680e-01,2.323605735440442910e+00,7.864662027602145056e-01,2.905988864958895856e+00,4.275977283342404234e-01,1.144742019395024846e+00,4.275977374236477058e-01,7.427927298750954144e+00,8.741829562700936807e-01,8.268755499953808208e-01,8.741829499968288841e-01,7.110060845289066123e+00,nan,nan,nan,nan
3.569703307468378162e-01,2.300093425362367050e+00,7.917124569787270527e-01,2.890599750547536484e+00,4.476256094052420420e-01,1.189975600856852722e+00,4.476256215671819971e-01,7.473160838139000894e+00,8.905594522009212533e-01,8.754383556752881601e-01,8.905594361895010636e-01,7.158623642340598003e+00,nan,nan,nan,nan
3.733594607545638322e-01,2.279364578487418580e+00,7.972804899040957238e-01,2.875480405573240361e+00,4.680078485454675086e-01,1.232212130314082943e+00,4.680078611221826779e-01,7.515397348788119380e+00,9.076022936479615222e-01,9.223778450698596476e-01,9.076022674799196777e-01,7.205563146087850868e+00,nan,nan,nan,nan
3.900246759095064020e-01,2.261104465541569741e+00,8.031632467585352320e-01,2.860640481672789726e+00,4.886862058803498887e-01,1.271761672014360300e+00,4.886862181001460081e-01,7.554946880085609884e+00,9.252520654445046677e-01,9.677128266356073150e-01,9.252520326095450276e-01,7.250898140261794467e+00,nan,nan,nan,nan
4.069277526245941856e-01,2.245034664899355992e+00,8.093534842903343796e-01,2.846088406227464951e+00,5.096108467781221840e-01,1.308897506074646166e+00,5.096108582862932668e-01,7.592082709754900627e+00,9.434522086763125204e-01,1.011470167560027500e+00,9.434521700412096257e-01,7.294655494916188587e+00,nan,nan,nan,nan
4.240359308931945237e-01,2.230909786038005826e+00,8.158438053664747169e-01,2.831831431765152285e+00,5.307390167808994086e-01,1.343859710040507860e+00,5.307390275048862183e-01,7.627044912871150828e+00,9.621492161391957953e-01,1.053683225334787421e+00,9.621491724727992967e-01,7.336868565350314064e+00,nan,nan,nan,nan
4.413210441680776586e-01,2.218513973580208187e+00,8.226266927283156782e-01,2.817875646481898144e+00,5.520339275333806528e-01,1.376858875622855027e+00,5.520339375025191675e-01,7.660044078976805615e+00,9.812927463190788124e-01,1.094390412925457134e+00,9.812926998392841327e-01,7.377575764175273498e+00,nan,nan,nan,nan
4.587587908429854311e-01,2.207657481190047122e+00,8.296945405193049128e-01,2.804226028970738582e+00,5.734638261061255626e-01,1.408079687284951476e+00,5.734638349259979506e-01,7.691264888328847249e+00,1.000835664185712126e+00,1.133633950351993880e+00,1.000835624804197410e+00,7.416819294114310956e+00,nan,nan,nan,nan
4.763281270699142866e-01,2.198173474094082813e+00,8.370396840813270067e-01,2.790886485518657256e+00,5.950012203775206787e-01,1.437684219273241970e+00,5.950012256464687344e-01,7.720869412308708490e+00,1.020734023556989056e+00,1.171458793901130058e+00,1.020733992088269870e+00,7.454644129214100801e+00,nan,nan,nan,nan
4.940107617738377921e-01,2.189915153895299671e+00,8.446544298901239589e-01,2.777859901335150372e+00,6.166222345777403469e-01,1.465814917023610553e+00,6.166222368485423377e-01,7.749000111581461070e+00,1.040947005421608784e+00,1.207911722636139107e+00,1.040946979605974931e+00,7.491097052081084229e+00,nan,nan,nan,nan
5.117907368216288999e-01,2.182753162108231226e+00,8.525310826560311694e-01,2.765148188494650938e+00,6.383060738638847154e-01,1.492597211056432061e+00,6.383060741239690028e-01,7.775782410210206663e+00,1.061436821429449617e+00,1.243040574479499893e+00,1.061436797200381754e+00,7.526225901604369994e+00,nan,nan,nan,nan
5.296540780570460072e-01,2.176573331452615445e+00,8.606619648926050470e-01,2.752752360102387996e+00,6.600345779591224593e-01,1.518141810890341059e+00,6.600345760009712626e-01,7.801327016181627272e+00,1.082168592089337134e+00,1.276893616400000209e+00,1.082168569364547306e+00,7.560078941452003320e+00,nan,nan,nan,nan
5.475885043882847691e-01,2.171274712962583120e+00,8.690394426384349114e-01,2.740672598828540529e+00,6.817918487291971807e-01,1.542546687967730090e+00,6.817918446785401487e-01,7.825731901446911110e+00,1.103110207405401111e+00,1.309519032975398511e+00,1.103110187795331543e+00,7.592704356295604917e+00,nan,nan,nan,nan
5.655831848668221307e-01,2.166767865227644307e+00,8.776559467769229350e-01,2.728908269057739311e+00,7.035639382500465944e-01,1.565898786881973814e+00,7.035639331235628013e-01,7.849084007058157120e+00,1.124232182374463207e+00,1.340964520421096706e+00,1.124232164466790973e+00,7.624149841644735304e+00,nan,nan,nan,nan
5.836285355057417856e-01,2.162973377451149037e+00,8.865039888586589978e-01,2.717458026442264973e+00,7.253385867588030278e-01,1.588275496004056597e+00,7.253385806538471536e-01,7.871460722631037576e+00,1.145507493986188896e+00,1.371276958823831160e+00,1.145507478326507345e+00,7.654462277432949158e+00,nan,nan,nan,nan
6.017160487000446922e-01,2.159820594350648104e+00,8.955761787330680512e-01,2.706319853943233600e+00,7.471050018234302037e-01,1.609745908903948752e+00,7.471049945366858847e-01,7.892931142763588426e+00,1.166911432064179355e+00,1.400502164377590564e+00,1.166911417707665821e+00,7.683687480081616172e+00,nan,nan,nan,nan
6.198381494660913926e-01,2.157246516385955992e+00,9.048652385627674599e-01,2.695491128164928973e+00,7.688536722179041272e-01,1.630371904410437223e+00,7.688536627305955218e-01,7.913557146575588952e+00,1.188421436474387249e+00,1.428684706923970538e+00,1.188421426150072735e+00,7.711870011213021847e+00,nan,nan,nan,nan
6.379880741014372081e-01,2.155194851128650058e+00,9.143640150486457285e-01,2.684968680946446362e+00,7.905762045649108449e-01,1.650209080625709701e+00,7.905761929863637238e-01,7.933394332322948550e+00,1.210016952580090566e+00,1.455867768719875333e+00,1.210016945622932161e+00,7.739053061301182090e+00,nan,nan,nan,nan
6.561597679401668382e-01,2.153615196704325996e+00,9.240654903728424685e-01,2.674748847922713058e+00,8.122651946990231409e-01,1.669307537764507021e+00,8.122651768777339187e-01,7.952492814690769407e+00,1.231679277639410319e+00,1.482093058537845343e+00,1.231679272928954738e+00,7.765278343169899955e+00,nan,nan,nan,nan
6.743477968464672845e-01,2.152462331101710369e+00,9.339627907894376690e-01,2.664827531566944963e+00,8.339141029792632720e-01,1.687712578902182736e+00,8.339140828964028973e-01,7.970897864904017638e+00,1.253391426792090924e+00,1.507400744928422132e+00,1.253391423820371164e+00,7.790586022046663395e+00,nan,nan,nan,nan
6.925472710804193577e-01,2.151695595199536903e+00,9.440491952118685859e-01,2.655200243680714500e+00,8.555171625389913492e-01,1.705465275430232630e+00,8.555171386937566735e-01,7.988650577372395922e+00,1.275137995144439040e+00,1.531829433606376911e+00,1.275137993456235463e+00,7.815014705054281308e+00,nan,nan,nan,nan
7.107537868311410989e-01,2.151278380673931956e+00,9.543181399545573873e-01,2.645862161446512317e+00,8.770692857095991890e-01,1.722602993825262052e+00,8.770692599166464154e-01,8.005788303854615151e+00,1.296905036242545606e+00,1.555416151393318458e+00,1.296905035538212125e+00,7.838601417494027501e+00,nan,nan,nan,nan
7.289633631163536798e-01,2.151177638859211427e+00,9.647632250113296060e-01,2.636808168605484948e+00,8.985659941674282170e-01,1.739159811979246406e+00,8.985659659072112726e-01,8.022345132710936966e+00,1.318679941798568622e+00,1.578196360939016829e+00,1.318679941621893947e+00,7.861381623704671640e+00,nan,nan,nan,nan
7.471724035754215842e-01,2.151363517179731399e+00,9.753782167162330374e-01,2.628032900566148466e+00,9.200033490596312147e-01,1.755166914168129866e+00,9.200033191951633160e-01,8.038352241619882932e+00,1.340451333747788354e+00,1.600203979058187898e+00,1.340451333967791259e+00,7.883389238640956975e+00,nan,nan,nan,nan
7.653776468922729448e-01,2.151808970988354108e+00,9.861570512950424972e-01,2.619530783716919053e+00,9.413778972737804063e-01,1.770652901405868951e+00,9.413778658746253525e-01,8.053838234839622245e+00,1.362208961102878924e+00,1.621471412152745151e+00,1.362208961450198652e+00,7.904656670118301420e+00,nan,nan,nan,nan
7.835761380113850372e-01,2.152489491750425366e+00,9.970938361957053520e-01,2.611296072439962757e+00,9.626866181916972076e-01,1.785644088859889234e+00,9.626865854469660588e-01,8.068829427382699038e+00,1.383943605810772803e+00,1.642029595861959512e+00,1.383943606247261426e+00,7.925214852202833171e+00,nan,nan,nan,nan
8.017651917219997815e-01,2.153382810083114052e+00,1.008182847921269110e+00,2.603322886488005583e+00,9.839268818218255275e-01,1.800164740099134963e+00,9.839268480375419346e-01,8.083350081741615512e+00,1.405646994946907036e+00,1.661908041739510677e+00,1.405646995343734273e+00,7.945093297381609965e+00,nan,nan,nan,nan
8.199423695680633228e-01,2.154468683867042156e+00,1.019418534689586764e+00,2.595605239994186686e+00,1.005096407600237329e+00,1.814237292575225258e+00,1.005096372733755850e+00,8.097422637780864463e+00,1.427311719587151417e+00,1.681134889918059594e+00,1.427311720342193002e+00,7.964320142579339290e+00,nan,nan,nan,nan
8.381054530681663062e-01,2.155728672922303968e+00,1.030795519873356492e+00,2.588137066733993574e+00,1.026193231344092460e+00,1.827882536319934692e+00,1.026193195699768523e+00,8.111067883046789717e+00,1.448931161429891423e+00,1.699736955218331458e+00,1.448931162541626350e+00,7.982922205323804477e+00,nan,nan,nan,nan
8.562524248376210956e-01,2.157145969933899732e+00,1.042308592400512213e+00,2.580912250908505623e+00,1.047215672956604449e+00,1.841119786383642154e+00,1.047215636462003330e+00,8.124305135089118224e+00,1.470499423711126852e+00,1.717739785398871399e+00,1.470499424716451342e+00,8.000925035302062227e+00,nan,nan,nan,nan
8.743814486476998438e-01,2.158705229205575282e+00,1.053952707657165977e+00,2.573924649283082289e+00,1.068162310036166796e+00,1.853967020551458011e+00,1.068162272141899294e+00,8.137152374553679124e+00,1.492011267063911406e+00,1.735167722799608958e+00,1.492011266648120671e+00,8.018352967026720179e+00,nan,nan,nan,nan
8.924908539748426239e-01,2.160392430256628860e+00,1.065722991100314987e+00,2.567168115176059473e+00,1.089031952314845064e+00,1.866441012059241844e+00,1.089031911417077669e+00,8.149626380979611895e+00,1.513462053619466507e+00,1.752043946092108451e+00,1.513462049734290549e+00,8.035229180680390826e+00,nan,nan,nan,nan
9.105791208696929484e-01,2.162194746673205881e+00,1.077614727910816583e+00,2.560636513153398131e+00,1.109823620607631067e+00,1.878557435572183243e+00,1.109823577818508378e+00,8.161742810835111328e+00,1.534847692863503754e+00,1.768390536212729680e+00,1.534847687967863195e+00,8.051575768096405739e+00,nan,nan,nan,nan
9.286448672642815261e-01,2.164100435309519455e+00,1.089623361029780746e+00,2.554323736186954630e+00,1.130536525237771706e+00,1.890330977120269429e+00,1.130536480143526257e+00,8.173516360004807524e+00,1.556164593667690221e+00,1.784228519462322193e+00,1.556164586844938746e+00,8.067413749648734367e+00,nan,nan,nan,nan
9.466868373020521643e-01,2.166098734908870060e+00,1.101744493457263330e+00,2.548223727797423344e+00,1.151170049567255438e+00,1.901775413266908243e+00,1.151170002494220856e+00,8.184960800910452861e+00,1.577409619742382585e+00,1.799577925063964967e+00,1.577409609707610461e+00,8.082763152116202221e+00,nan,nan,nan,nan
9.647038910674912149e-01,2.168179777275292430e+00,1.113973879699675873e+00,2.542330488258494725e+00,1.171723734143868878e+00,1.912903687631161587e+00,1.171723685478844423e+00,8.196089077334084649e+00,1.598580048845798185e+00,1.814457833139019316e+00,1.598580038262550351e+00,8.097643061161969413e+00,nan,nan,nan,nan
9.826949950348284890e-01,2.170334505122216484e+00,1.126307421418070609e+00,2.536638084804060611e+00,1.192197260610982523e+00,1.923727990138837107e+00,1.192197209959810378e+00,8.206913384482163565e+00,1.619673535662522257e+00,1.828886420790296397e+00,1.619673522888646522e+00,8.112071649110832894e+00,nan,nan,nan,nan
1.000659212826682465e+00,2.172554593559768321e+00,1.138741167755439099e+00,2.531140670157163264e+00,1.212590440170697281e+00,1.934259809062126134e+00,1.212590388190590174e+00,8.217445203880604510e+00,1.640688078062213950e+00,1.842881011655803203e+00,1.640688062772964084e+00,8.126066239589206930e+00,nan,nan,nan,nan
1.018595699827888890e+00,2.174832402171229528e+00,1.151271309365955897e+00,2.525832486599743021e+00,1.232903200009667799e+00,1.944509997048152972e+00,1.232903146466970634e+00,8.227695393756340181e+00,1.661621985464837303e+00,1.856458115969312983e+00,1.661621969851630576e+00,8.139643346005330571e+00,nan,nan,nan,nan
1.036503694333888337e+00,2.177160901409029847e+00,1.163894172522697223e+00,2.520707868886522096e+00,1.253135573676337877e+00,1.954488812633577544e+00,1.253135518770279067e+00,8.237674209817731352e+00,1.682473851057892267e+00,1.869633475779378218e+00,1.682473833294285237e+00,8.152818707032599477e+00,nan,nan,nan,nan
1.054382511908823261e+00,2.179533625147268783e+00,1.176606217703585866e+00,2.515761257470514156e+00,1.273287690475314093e+00,1.964205970128389378e+00,1.273287634302292970e+00,8.247391366901307919e+00,1.703242525245439287e+00,1.882422102871941672e+00,1.703242506123098465e+00,8.165607335641370312e+00,nan,nan,nan,nan
1.072231539973963033e+00,2.181944625721075504e+00,1.189404035793641734e+00,2.510987204282220553e+00,1.293359766559986523e+00,1.973670679510040937e+00,1.293359708956311582e+00,8.256856076765485497e+00,1.723927092257171667e+00,1.894838317713651188e+00,1.723927072646890046e+00,8.178023552706104482e+00,nan,nan,nan,nan
1.090050231741749975e+00,2.184388423776943977e+00,1.202284341517193100e+00,2.506380369336884684e+00,1.313352096952904002e+00,1.982891681423629704e+00,1.313352038271034194e+00,8.266077077221572367e+00,1.744526848443481049e+00,1.906895785743522698e+00,1.744526827006216863e+00,8.190081022805829392e+00,nan,nan,nan,nan
1.107838102533689861e+00,2.186859977903083507e+00,1.215243970866629386e+00,2.501935528792915253e+00,1.333265047533656933e+00,1.991877283771046114e+00,1.333264987619701136e+00,8.275062679142902056e+00,1.765041282128601230e+00,1.918607550847086118e+00,1.765041260207681262e+00,8.201792790015158374e+00,nan,nan,nan,nan
1.125594724711160621e+00,2.189354643674403356e+00,1.228279878473868880e+00,2.497647582568904845e+00,1.353099048771762680e+00,2.000635388164788697e+00,1.353098987781296447e+00,8.283820782305379993e+00,1.785470056062981259e+00,1.929986068768232421e+00,1.785470033497537079e+00,8.213171310072876707e+00,nan,nan,nan,nan
1.143319723764558038e+00,2.191868142399499231e+00,1.241389131290665748e+00,2.493511546996076245e+00,1.372854588919207863e+00,2.009173520855987327e+00,1.372854526859434765e+00,8.292358913645475837e+00,1.805812990289548337e+00,1.941043237031849999e+00,1.805812966318510515e+00,8.224228480596899260e+00,nan,nan,nan,nan
1.161012774962520089e+00,2.194396534765575169e+00,1.254568905530866640e+00,2.489522559237659305e+00,1.392532208585938402e+00,2.017498855465868601e+00,1.392532145395161791e+00,8.300684247277798633e+00,1.826070048039213800e+00,1.951790424971505455e+00,1.826070023272093668e+00,8.234975669867671044e+00,nan,nan,nan,nan
1.178673599473196720e+00,2.196936190032171776e+00,1.267816484161132795e+00,2.485675884172218630e+00,1.412132495319249559e+00,2.025618236912191339e+00,1.412132430784804660e+00,8.308803628923310924e+00,1.846241320657288076e+00,1.962238500116516349e+00,1.846241293664966365e+00,8.245423745913065261e+00,nan,nan,nan,nan
1.196301961613658760e+00,2.199483765375269684e+00,1.281129251568298821e+00,2.481966906636430714e+00,1.431656078763142714e+00,2.033538202532649830e+00,1.431656011781242022e+00,8.316723600605184785e+00,1.866327014289064667e+00,1.972397853627693376e+00,1.866326984869153938e+00,8.255583100504308547e+00,nan,nan,nan,nan
1.213897665743327581e+00,2.202036181953705984e+00,1.294504690234227429e+00,2.478391132417333775e+00,1.451103626379016909e+00,2.041265000372249894e+00,1.451103556488197999e+00,8.324450406506739952e+00,1.886327439250911731e+00,1.982278425502199237e+00,1.886327409174285652e+00,8.265463674369584623e+00,nan,nan,nan,nan
1.231460553536828373e+00,2.204590604315233016e+00,1.307940377428707501e+00,2.474944189315093190e+00,1.470475839197582513e+00,2.048804607952355195e+00,1.470475767735033967e+00,8.331990013775403270e+00,1.906243003131713243e+00,1.991889730433232586e+00,1.906242969141013655e+00,8.275074982330909990e+00,nan,nan,nan,nan
1.248990501725934177e+00,2.207144423832119173e+00,1.321433982136816621e+00,2.471621829064046150e+00,1.489773448383055809e+00,2.056162746622993698e+00,1.489773374735726907e+00,8.339348154606151198e+00,1.926074195495140362e+00,2.001240875749305204e+00,1.926074155654996067e+00,8.284426130993130855e+00,nan,nan,nan,nan
1.266487419500242684e+00,2.209695239390827126e+00,1.334983261668516219e+00,2.468419923518239578e+00,1.508997211361205570e+00,2.063344899436668545e+00,1.508997134689964881e+00,8.346530313432673154e+00,1.945821579773381549e+00,2.010340582870126180e+00,1.945821537939461221e+00,8.293525839881594308e+00,nan,nan,nan,nan
1.283951246515006694e+00,2.212240843383176170e+00,1.348586059020155936e+00,2.465334466241273503e+00,1.528147908540516742e+00,2.070356325806287145e+00,1.528147829617205522e+00,8.353541741187150649e+00,1.965485788391464039e+00,2.019197207851720410e+00,1.965485745309248466e+00,8.302382467294775026e+00,nan,nan,nan,nan
1.301381950824981315e+00,2.214779206921619004e+00,1.362240297857635118e+00,2.462361564263124691e+00,1.547226341304613229e+00,2.077202068489204745e+00,1.547226260562339473e+00,8.360387482606972398e+00,1.985067515452871856e+00,2.027818759846142793e+00,1.985067469138264595e+00,8.311004022599435714e+00,nan,nan,nan,nan
1.318779526978923755e+00,2.217308466432011294e+00,1.375943979321875066e+00,2.459497435786767383e+00,1.566233328919712786e+00,2.083886968169128107e+00,1.566233245609849556e+00,8.367072384729608459e+00,2.004567506286000000e+00,2.036212917411224232e+00,2.004567457300030053e+00,8.319398182576469125e+00,nan,nan,nan,nan
1.336143994423336645e+00,2.219826913022942882e+00,1.389695181465261831e+00,2.456738416783765810e+00,1.585169705535400375e+00,2.090415677917250026e+00,1.585169619654097417e+00,8.373601096953903422e+00,2.023986552339552603e+00,2.044387045354707499e+00,2.023986502545688460e+00,8.327572312220302919e+00,nan,nan,nan,nan
1.353475395562168559e+00,2.222332978671703430e+00,1.403492055725416465e+00,2.454080956592103124e+00,1.604036318346688805e+00,2.096792670905068157e+00,1.604036230886644931e+00,8.379978087454425406e+00,2.043325489064634848e+00,2.052348210018241303e+00,2.043325437337174311e+00,8.335533479746347396e+00,nan,nan,nan,nan
1.370773794160809800e+00,2.224825225430507647e+00,1.417332822501964351e+00,2.451521608936440888e+00,1.622834026203288316e+00,2.103022246104904625e+00,1.622833936760757156e+00,8.386207662342862079e+00,2.062585187896119887e+00,2.060103194083079181e+00,2.062585133615358224e+00,8.343288466833131523e+00,nan,nan,nan,nan
1.388039274344476048e+00,2.227302339845053769e+00,1.431215769463952681e+00,2.449057033500154024e+00,1.641563696673816297e+00,2.109108543019702964e+00,1.641563604963980127e+00,8.392293960488014903e+00,2.081766550861330778e+00,2.067658510499400748e+00,2.081766495523292626e+00,8.350843784749924836e+00,nan,nan,nan,nan
1.405271939298964323e+00,2.229763124628648452e+00,1.445139249670190251e+00,2.446683996298970598e+00,1.660226204522393889e+00,2.115055548705357946e+00,1.660226111133886073e+00,8.398240964479423809e+00,2.100870507127902354e+00,2.075020415379059457e+00,2.100870450884320118e+00,8.358205691629704503e+00,nan,nan,nan,nan
1.422471909429864345e+00,2.232206485408886110e+00,1.459101678747857234e+00,2.444399365835009164e+00,1.678822430689791645e+00,2.120867102083865419e+00,1.678822335651427577e+00,8.404052515941584645e+00,2.119898011395017878e+00,2.082194919495292229e+00,2.119897953488901532e+00,8.365380198423025604e+00,nan,nan,nan,nan
1.439639321333532562e+00,2.234631424648215958e+00,1.473101531731196623e+00,2.442200107460462455e+00,1.697353260370404682e+00,2.126546903757525087e+00,1.697353163360668882e+00,8.409732317234128729e+00,2.138850037278689609e+00,2.089187801046603177e+00,2.138849978342341807e+00,8.372373081654689742e+00,nan,nan,nan,nan
1.456774327122454249e+00,2.237037039255286075e+00,1.487137341482091868e+00,2.440083283827894078e+00,1.715819581533422289e+00,2.132098523461448014e+00,1.715819482712694022e+00,8.415283936009844368e+00,2.157727574504282764e+00,2.096004616569801637e+00,2.157727514737449948e+00,8.379189898747478438e+00,nan,nan,nan,nan
1.473877093005548033e+00,2.239422510526093202e+00,1.501207696487823151e+00,2.438046052470924430e+00,1.734222283934779618e+00,2.137525404945153529e+00,1.734222183707086806e+00,8.420710814960610691e+00,2.176531627026467852e+00,2.102650710669442535e+00,2.176531566282880803e+00,8.385835994819473171e+00,nan,nan,nan,nan
1.490947798188845486e+00,2.241787097186887401e+00,1.515311238616670719e+00,2.436085662808331165e+00,1.752562258111772131e+00,2.142830871130493975e+00,1.752562156225540901e+00,8.426016279815103260e+00,2.195263210712748769e+00,2.109131225607781435e+00,2.195263149034935690e+00,8.392316511461613615e+00,nan,nan,nan,nan
1.507986634047071117e+00,2.244130130943831070e+00,1.529446660852541218e+00,2.434199452468897018e+00,1.770840393961079950e+00,2.148018131700867084e+00,1.770840290339883882e+00,8.431203539522105217e+00,2.213923349237066240e+00,2.115451111672927542e+00,2.213923286940890467e+00,8.398636398718693385e+00,nan,nan,nan,nan
1.524993803558095884e+00,2.246451014286613646e+00,1.543612705581808742e+00,2.432384846317458216e+00,1.789057579897626260e+00,2.153090287689059856e+00,1.789057474920492830e+00,8.436275693209207560e+00,2.232513072272607868e+00,2.121615135727175527e+00,2.232513009261297920e+00,8.404800424310856499e+00,nan,nan,nan,nan
1.541969520058414256e+00,2.248749211936363679e+00,1.557808162639793492e+00,2.430639353777035438e+00,1.807214702288832298e+00,2.158050335105465845e+00,1.807214595889734987e+00,8.441235738732853378e+00,2.251033414677387157e+00,2.127627888590949645e+00,2.251033350931764154e+00,8.410813178763046238e+00,nan,nan,nan,nan
1.558914006521740836e+00,2.251024247007198387e+00,1.572031867484773970e+00,2.428960566094518825e+00,1.825312644338497270e+00,2.162901170929087069e+00,1.825312536383802087e+00,8.446086573352378224e+00,2.269485413772585947e+00,2.133493793624987145e+00,2.269485349679658093e+00,8.416679084682717971e+00,nan,nan,nan,nan
1.575827494955394759e+00,2.253275698139724614e+00,1.586282699458738010e+00,2.427346153483514346e+00,1.843352285362758414e+00,2.167645597480122532e+00,1.843352176021012312e+00,8.450830998140071770e+00,2.287870107273803910e+00,2.139217114533430664e+00,2.287870042551500394e+00,8.422402406871841052e+00,nan,nan,nan,nan
1.592710225754857767e+00,2.255503196145151712e+00,1.600559580110437308e+00,2.425793863671526829e+00,1.861334500282183058e+00,2.172286325757468273e+00,1.861334389278092916e+00,8.455471725699766239e+00,2.306188532047686479e+00,2.144801962221637215e+00,2.306188466782291169e+00,8.427987255858690574e+00,nan,nan,nan,nan
1.609562446847172090e+00,2.257706418607206889e+00,1.614861471594918330e+00,2.424301519400269278e+00,1.879260158988144802e+00,2.176825979455332405e+00,1.879260045474095753e+00,8.460011381841123779e+00,2.324441723606236909e+00,2.150252300662466975e+00,2.324441658028585156e+00,8.433437595166083156e+00,nan,nan,nan,nan
1.626384413127587969e+00,2.259885087083948640e+00,1.629187375082553624e+00,2.422867015748578545e+00,1.897130125667180200e+00,2.181267099246359198e+00,1.897130008948420432e+00,8.464452506520213859e+00,2.342630713795558872e+00,2.155571954314005279e+00,2.342630646979722009e+00,8.438757251075722721e+00,nan,nan,nan,nan
1.643176385970853470e+00,2.262038965258354573e+00,1.643536329266385820e+00,2.421488317895069020e+00,1.914945258363591529e+00,2.185612145955393881e+00,1.914945138406921599e+00,8.468797557877298487e+00,2.360756529779032498e+00,2.160764614071460699e+00,2.360756460393574674e+00,8.443949915203559087e+00,nan,nan,nan,nan
1.659938632598949804e+00,2.264167855178882416e+00,1.657907408976714070e+00,2.420163459433001485e+00,1.932706408657251185e+00,2.189863503314711135e+00,1.932706286607078328e+00,8.473048915013334792e+00,2.378820193610638789e+00,2.165833842347561156e+00,2.378820120699934204e+00,8.449019149216287161e+00,nan,nan,nan,nan
1.676671425518676317e+00,2.266271594192624583e+00,1.672299723787650683e+00,2.418890540091540586e+00,1.950414421082413696e+00,2.194023481783740515e+00,1.950414297114065665e+00,8.477208892038499144e+00,2.396822721490464936e+00,2.170783078330703830e+00,2.396822645104182747e+00,8.453968390201531236e+00,nan,nan,nan,nan
1.693375042050623058e+00,2.268350052737651890e+00,1.686712416707022211e+00,2.417667723027033144e+00,1.968070132790116888e+00,2.198094321376158788e+00,1.968070006280866258e+00,8.481279732023489615e+00,2.414765121748741805e+00,2.175615644513451130e+00,2.414765043055224325e+00,8.458800958754792987e+00,nan,nan,nan,nan
1.710049763964553105e+00,2.270403132919440292e+00,1.701144662899873428e+00,2.416493233411539432e+00,1.985674373401646431e+00,2.202078193727425415e+00,1.985674243759503854e+00,8.485263606604636522e+00,2.432648394362597166e+00,2.180334751336284071e+00,2.432648312208194774e+00,8.463520069511661248e+00,nan,nan,nan,nan
1.726695876909162264e+00,2.272430765229618732e+00,1.715595668466440404e+00,2.415365356702055433e+00,2.003227964527701577e+00,2.205977205491453930e+00,2.003227831613297205e+00,8.489162620973910833e+00,2.450473530012238221e+00,2.184943502203797738e+00,2.450473444317256000e+00,8.468128824634428398e+00,nan,nan,nan,nan
1.743313670009202232e+00,2.274432906644110908e+00,1.730064669270946709e+00,2.414282436678496957e+00,2.020731719439507135e+00,2.209793401126523449e+00,2.020731584050300622e+00,8.492978816404159303e+00,2.468241510949447992e+00,2.189444896170798405e+00,2.468241422657913020e+00,8.472630221615828461e+00,nan,nan,nan,nan
1.759903435502721214e+00,2.276409539068819043e+00,1.744550929811675255e+00,2.413242873748794093e+00,2.038186442823324729e+00,2.213528765342021032e+00,2.038186304974850316e+00,8.496714180281342621e+00,2.485953311756434747e+00,2.193841830627592859e+00,2.485953221600504470e+00,8.477027157313152372e+00,nan,nan,nan,nan
1.776465468388187530e+00,2.278360667799327111e+00,1.759053742167585810e+00,2.412245122286968968e+00,2.055592930531930929e+00,2.217185225546304483e+00,2.055592790088265343e+00,8.500370640407705736e+00,2.503609895252477902e+00,2.198137109721683746e+00,2.503609802925491845e+00,8.481322437848442419e+00,nan,nan,nan,nan
1.793000066007819360e+00,2.280286319224918756e+00,1.773572425002879482e+00,2.411287687498874899e+00,2.072951970074303762e+00,2.220764651280582314e+00,2.072951826804015685e+00,8.503950066824495835e+00,2.521212213399988578e+00,2.202333446619319623e+00,2.521212117966091348e+00,8.485518777755427067e+00,nan,nan,nan,nan
1.809507527728976051e+00,2.282186539454935215e+00,1.788106322466951781e+00,2.410369126670601769e+00,2.090264339912311087e+00,2.224268858496143864e+00,2.090264193792942038e+00,8.507454274886702805e+00,2.538761206776915191e+00,2.206433467386707648e+00,2.538761108274322886e+00,8.489618801722267349e+00,nan,nan,nan,nan
1.825988154701463362e+00,2.284061393592264011e+00,1.802654803262550676e+00,2.409488046467650246e+00,2.107530809132544647e+00,2.227699612291127007e+00,2.107530660743400119e+00,8.510885027597772989e+00,2.556257805104903635e+00,2.210439713361024516e+00,2.556257704713328138e+00,8.493625049107698999e+00,nan,nan,nan,nan
1.842442249484354422e+00,2.285910963661385242e+00,1.817217259712099686e+00,2.408643101366544581e+00,2.124752137454013035e+00,2.231058628264650956e+00,2.124751986755857747e+00,8.514244042793837508e+00,2.573702928204391949e+00,2.214354642853084698e+00,2.573702826578922576e+00,8.497539978519586867e+00,nan,nan,nan,nan
1.858870115734626571e+00,2.287735347065452007e+00,1.831793106870809984e+00,2.407832992105078951e+00,2.141929075089455736e+00,2.234347574459171870e+00,2.141928922095524435e+00,8.517532988334336252e+00,2.591097483071335361e+00,2.218180637897338325e+00,2.591097379537613765e+00,8.501365974770262568e+00,nan,nan,nan,nan
1.875272057940827075e+00,2.289534655411876507e+00,1.846381781920734655e+00,2.407056462673746733e+00,2.159062363239981241e+00,2.237568071040112905e+00,2.159062207885973361e+00,8.520753484614864703e+00,2.608442364603823727e+00,2.221920006069599829e+00,2.608442258587687856e+00,8.505105345330694178e+00,nan,nan,nan,nan
1.891648381146045610e+00,2.291309013166788144e+00,1.860982743113343441e+00,2.406312300299661366e+00,2.176152733620367208e+00,2.240721693389920333e+00,2.176152575931785460e+00,8.523907106600274730e+00,2.625738455353161527e+00,2.225574983512737415e+00,2.625738347044358711e+00,8.508760324955339627e+00,nan,nan,nan,nan
1.907999390893440728e+00,2.293058558270762770e+00,1.875595468961138712e+00,2.405599334142912049e+00,2.193200908197464827e+00,2.243809974428010445e+00,2.193200748519874121e+00,8.526995385968566765e+00,2.642986625854621963e+00,2.229147736973100091e+00,2.642986516448822876e+00,8.512333078321173474e+00,nan,nan,nan,nan
1.924325393036575127e+00,2.294783441468656981e+00,1.890219457521092439e+00,2.404916433651766106e+00,2.210207599289808478e+00,2.246834405631986442e+00,2.210207437516431117e+00,8.530019815912595504e+00,2.660187735538809495e+00,2.232640364857239046e+00,2.660187625065495443e+00,8.515825705957974279e+00,nan,nan,nan,nan
1.940626693233268529e+00,2.296483822708898170e+00,1.904854225652180544e+00,2.404262507282466821e+00,2.227173509515508076e+00,2.249796438576279201e+00,2.227173345633798096e+00,8.532981847703410949e+00,2.677342630772589160e+00,2.236054902664252442e+00,2.677342518718265563e+00,8.519240244607050982e+00,nan,nan,nan,nan
1.956903596868490247e+00,2.298159871384076958e+00,1.919499308426749540e+00,2.403636500824064548e+00,2.244099332139104952e+00,2.252697484999740318e+00,2.244099166139895907e+00,8.535882893145291916e+00,2.694452145408639865e+00,2.239393324455470680e+00,2.694452031438905326e+00,8.522578667961973053e+00,nan,nan,nan,nan
1.973156408850915922e+00,2.299811765371011951e+00,1.934154258554100503e+00,2.403037395810814214e+00,2.260985750849950904e+00,2.255538918922604275e+00,2.260985582843028308e+00,8.538724325974465401e+00,2.711517100721556606e+00,2.242657545206654834e+00,2.711516985100204558e+00,8.525842889740811614e+00,nan,nan,nan,nan
1.989385433476911436e+00,2.301439690698751761e+00,1.948818645458164855e+00,2.402464209252014538e+00,2.277833439600035703e+00,2.258322078527486454e+00,2.277833269892394874e+00,8.541507483764636532e+00,2.728538305611304171e+00,2.245849422598564349e+00,2.728538189193612684e+00,8.529034766369662179e+00,nan,nan,nan,nan
2.005590974430369045e+00,2.303043842543507580e+00,1.963492054760404004e+00,2.401915992080430495e+00,2.294643062720776783e+00,2.261048267005366874e+00,2.294642891234739857e+00,8.544233670889388677e+00,2.745516557303254501e+00,2.248970757843054002e+00,2.745516439861235281e+00,8.532156101391244363e+00,nan,nan,nan,nan
2.021773334358696328e+00,2.304624421859623240e+00,1.978174087671082049e+00,2.401391828027980679e+00,2.311415274929882635e+00,2.263718753780950887e+00,2.311415101655186266e+00,8.546904156464576019e+00,2.762452640216283672e+00,2.252023299765739672e+00,2.762452521411587369e+00,8.535208643871945000e+00,nan,nan,nan,nan
2.037932814795698544e+00,2.306181635490510473e+00,1.992864360419841496e+00,2.400890832513606021e+00,2.328150721573180260e+00,2.266334774819822151e+00,2.328150546512640418e+00,8.549520176378258896e+00,2.779347326326713219e+00,2.255008746117864504e+00,2.779347206005636117e+00,8.538194091127619956e+00,nan,nan,nan,nan
2.054069716022497438e+00,2.307715695603164807e+00,2.007562503918508767e+00,2.400412151225103763e+00,2.344850038557619420e+00,2.268897534094905577e+00,2.344849861791792556e+00,8.552082934295849981e+00,2.796201375204370176e+00,2.257928745423769534e+00,2.796201253711445123e+00,8.541114090511884527e+00,nan,nan,nan,nan
2.070184336935971814e+00,2.309226819131120045e+00,2.022268162987934659e+00,2.399954959470475657e+00,2.361513852269590430e+00,2.271408205087657617e+00,2.361513673951967096e+00,8.554593603428132909e+00,2.813015534193189726e+00,2.260784898533557463e+00,2.813015411954573608e+00,8.543970242906521406e+00,nan,nan,nan,nan
2.086276975092814290e+00,2.310715228654664610e+00,2.036980995853915566e+00,2.399518461157442051e+00,2.378142779691765796e+00,2.273867931508671170e+00,2.378142599750443065e+00,8.557053328377399737e+00,2.829790539038093300e+00,2.263578759370063143e+00,2.829790415878733256e+00,8.546764103577064731e+00,nan,nan,nan,nan
2.102347926427031055e+00,2.312181150515427941e+00,2.051700673678233056e+00,2.399101887775670239e+00,2.394737428445509853e+00,2.276277828281954019e+00,2.394737246895461968e+00,8.559463223849522961e+00,2.846527113140212784e+00,2.266311837937990958e+00,2.846526988873019359e+00,8.549497182508906334e+00,nan,nan,nan,nan
2.118397485134391633e+00,2.313624814298360644e+00,2.066426880068427341e+00,2.398704497469587693e+00,2.411298397024183249e+00,2.278638981998981183e+00,2.411298213907659527e+00,8.561824376321370167e+00,2.863225967860885124e+00,2.268985601516543049e+00,2.863225842471898375e+00,8.552170946481867375e+00,nan,nan,nan,nan
2.134425943596657049e+00,2.315046452617642636e+00,2.081159310751552471e+00,2.398325574096057622e+00,2.427826274797340034e+00,2.280952451961744121e+00,2.427826090212817256e+00,8.564137844821621215e+00,2.879887802629316873e+00,2.271601476137509845e+00,2.879887676304977440e+00,8.554786820990681662e+00,nan,nan,nan,nan
2.150433592278994333e+00,2.316446300650113699e+00,2.095897673176245757e+00,2.397964426339604938e+00,2.444321641956535007e+00,2.283219271361162317e+00,2.444321455935866805e+00,8.566404662769881995e+00,2.896513305097897728e+00,2.274160847885355441e+00,2.896513177492625157e+00,8.557346193787351396e+00,nan,nan,nan,nan
2.166420719736554368e+00,2.317824596416488081e+00,2.110641685859629302e+00,2.397620386941488047e+00,2.460785069656105328e+00,2.285440447917167273e+00,2.460784881976451732e+00,8.568625838780064896e+00,2.913103151599746088e+00,2.276665063457848248e+00,2.913103022023915578e+00,8.559850412426856181e+00,nan,nan,nan,nan
2.182387612511554220e+00,2.319181580269703336e+00,2.125391078077428109e+00,2.397292811853256378e+00,2.477217120084119095e+00,2.287616964686060239e+00,2.477216930563309383e+00,8.570802355715944287e+00,2.929658006790539559e+00,2.279115432560994581e+00,2.929657874575315013e+00,8.562300786453672430e+00,nan,nan,nan,nan
2.198334554968176757e+00,2.320517493924145302e+00,2.140145589463111175e+00,2.396981079449855834e+00,2.493618346629561611e+00,2.289749780476914243e+00,2.493618155140491677e+00,8.572935172139484195e+00,2.946178523871637811e+00,2.281513228924579639e+00,2.946178388626412126e+00,8.564698588653541833e+00,nan,nan,nan,nan
2.214261829268041826e+00,2.321832580455471806e+00,2.154904969640749179e+00,2.396684589768186324e+00,2.509989293947445077e+00,2.291839830645663767e+00,2.509989100486619051e+00,8.575025222898608135e+00,2.962665344726277183e+00,2.283859691477164056e+00,2.962665206667858264e+00,8.567045055985719415e+00,nan,nan,nan,nan
2.230169715302352973e+00,2.323127083975158325e+00,2.169668978007309512e+00,2.396402763766286359e+00,2.526330497967142374e+00,2.293888028091240816e+00,2.526330302842620945e+00,8.577073419665063980e+00,2.979119100073721604e+00,2.286156025447243501e+00,2.979118960383657644e+00,8.569341390564412464e+00,nan,nan,nan,nan
2.246058490645859163e+00,2.324401249520378077e+00,2.184437383202148641e+00,2.396135042616819089e+00,2.542642486018357406e+00,2.295895263777487649e+00,2.542642289471523043e+00,8.579080653671359968e+00,2.995540409862881948e+00,2.288403402908414819e+00,2.995540268845239051e+00,8.571588767268609743e+00,nan,nan,nan,nan
2.261928430533084455e+00,2.325655323166920141e+00,2.199209962793195139e+00,2.395880887016933247e+00,2.558925776916186390e+00,2.297862407395454110e+00,2.558925578851229510e+00,8.581047795961037394e+00,3.011929883080826986e+00,2.290602964554663945e+00,3.011929740228666219e+00,8.573788329504379746e+00,nan,nan,nan,nan
2.277779807747548624e+00,2.326889551113360266e+00,2.213986502963773528e+00,2.395639776520329445e+00,2.575180881117249410e+00,2.299790307785916088e+00,2.575180681435903729e+00,8.582975695403550986e+00,3.028288117946901004e+00,2.292755820605990813e+00,3.028287972773357595e+00,8.575941187473109295e+00,nan,nan,nan,nan
2.293612892592863162e+00,2.328104179677513930e+00,2.228766798189738552e+00,2.395411208890839916e+00,2.591408300810977394e+00,2.301679793547350528e+00,2.591408099419350020e+00,8.584865180586129796e+00,3.044615702068462770e+00,2.294863051763438300e+00,3.044615554251036915e+00,8.578048421397140189e+00,nan,nan,nan,nan
2.309427952847535437e+00,2.329299455080940717e+00,2.243550651029874832e+00,2.395194699530942994e+00,2.607608529943934883e+00,2.303531673836352933e+00,2.607608326852143055e+00,8.586717060308524552e+00,3.060913212607041967e+00,2.296925710095285567e+00,3.060913062157037512e+00,8.580111082287054103e+00,nan,nan,nan,nan
2.325225253729991337e+00,2.330475623274521180e+00,2.258337871824471321e+00,2.394989780876928265e+00,2.623782054349249382e+00,2.305346738822963815e+00,2.623781849762647944e+00,8.588532124045590521e+00,3.077181216673816611e+00,2.298944819315921873e+00,3.077181063910678915e+00,8.582130192641756139e+00,nan,nan,nan,nan
2.341005057935811262e+00,2.331632930166651629e+00,2.273128278305112993e+00,2.394796001761712922e+00,2.639929351840537120e+00,2.307125760240818835e+00,2.639929145914909459e+00,8.590311143773471159e+00,3.093420271113494380e+00,2.300921376566713139e+00,3.093420116506747419e+00,8.584106749091930055e+00,nan,nan,nan,nan
2.356767625525339138e+00,2.332771620990918393e+00,2.287921695374595554e+00,2.394612926880755666e+00,2.656050892386968787e+00,2.308869491661579954e+00,2.656050685039032189e+00,8.592054873981586738e+00,3.109630922701488664e+00,2.302856353130274147e+00,3.109630765854975554e+00,8.586041726133228025e+00,nan,nan,nan,nan
2.372513213903781004e+00,2.333891940192307946e+00,2.302717954840229897e+00,2.394440136246628104e+00,2.672147138196098393e+00,2.310578669049169864e+00,2.672146929267734450e+00,8.593764050883182293e+00,3.125813708307048078e+00,2.304750695200697308e+00,3.125813548824939669e+00,8.587936070076327866e+00,nan,nan,nan,nan
2.388242077804922481e+00,2.334994131326039835e+00,2.317516895199336791e+00,2.394277224697517692e+00,2.688218543707913799e+00,2.312254011583075641e+00,2.688218333058484344e+00,8.595439393564836550e+00,3.141969155013460302e+00,2.306605324732966089e+00,3.141968992680064687e+00,8.589790702370509123e+00,nan,nan,nan,nan
2.403954469267210126e+00,2.336078436905697053e+00,2.332318361573739285e+00,2.394123801540145369e+00,2.704265555744766125e+00,2.313896221967573830e+00,2.704265343307881153e+00,8.597081604387479814e+00,3.158097780231956531e+00,2.308421140280739969e+00,3.158097615204865427e+00,8.591606520394705626e+00,nan,nan,nan,nan
2.419650637646452829e+00,2.337145098492106943e+00,2.347122205160387942e+00,2.393979489798158333e+00,2.720288613603282890e+00,2.315505986912185232e+00,2.720288399466907148e+00,8.598691369368228976e+00,3.174200092068324430e+00,2.310199017117277709e+00,3.174199924881696777e+00,8.593384398035677663e+00,nan,nan,nan,nan
2.435330829582900591e+00,2.338194356461121171e+00,2.361928283088062130e+00,2.393843925808917916e+00,2.736288149143897730e+00,2.317083977605503886e+00,2.736287933395990635e+00,8.600269359765423616e+00,3.190276589941535068e+00,2.311939806642210549e+00,3.190276421011300378e+00,8.595125186491868519e+00,nan,nan,nan,nan
2.450995288968826458e+00,2.339226449766266036e+00,2.376736458211408998e+00,2.393716758776820441e+00,2.752264586877630759e+00,2.318630850183925229e+00,2.752264369598218963e+00,8.601816231877776886e+00,3.206327763748010096e+00,2.313644339726106391e+00,3.206327593044160817e+00,8.596829718643897777e+00,nan,nan,nan,nan
2.466644256947745806e+00,2.340241615909701700e+00,2.391546598886800545e+00,2.393597650319936321e+00,2.768218344151350152e+00,2.320147245843445116e+00,2.768218125508441041e+00,8.603332626566647434e+00,3.222354094354652254e+00,2.315313426407513031e+00,3.222353921651870401e+00,8.598498805463659522e+00,nan,nan,nan,nan
2.482277971903536606e+00,2.341240090836613774e+00,2.406358578752211486e+00,2.393486274028143512e+00,2.784149831567910294e+00,2.321633790120451124e+00,2.784149611484271425e+00,8.604819170159069941e+00,3.238356053758328468e+00,2.316947856474306455e+00,3.238355878877558158e+00,8.600133236590552954e+00,nan,nan,nan,nan
2.497896669478919307e+00,2.342222108995043683e+00,2.421172276510485499e+00,2.393382315031856056e+00,2.800059452523381953e+00,2.323091095228876579e+00,2.800059230915106223e+00,8.606276474783030039e+00,3.254334105211161621e+00,2.318548400114186947e+00,3.254333928108227525e+00,8.601733781688974290e+00,nan,nan,nan,nan
2.513500582588464205e+00,2.343187903358673108e+00,2.435987575715355291e+00,2.393285469580457736e+00,2.815947603477630068e+00,2.324519759833326038e+00,2.815947380330185990e+00,8.607705138694079494e+00,3.270288703340729075e+00,2.320115808555794246e+00,3.270288524231924843e+00,8.603301190932869602e+00,nan,nan,nan,nan
2.529089941344356607e+00,2.344137704936807065e+00,2.450804365254605877e+00,2.393195445278957667e+00,2.831814674078369620e+00,2.325920369318189795e+00,2.831814449345990248e+00,8.609105747498979611e+00,3.286220294579946799e+00,2.321650813847848660e+00,3.286220113796272990e+00,8.604836195453602343e+00,nan,nan,nan,nan
2.544664973084154624e+00,2.345071742873599430e+00,2.465622538943118336e+00,2.393111960499452184e+00,2.847661047251408117e+00,2.327293496161029651e+00,2.847660820868333165e+00,8.610478873920992982e+00,3.302129317306492950e+00,2.323154129404167989e+00,3.302129134927349607e+00,8.606339509404980603e+00,nan,nan,nan,nan
2.560225902368634010e+00,2.345990244368870048e+00,2.480441994547388784e+00,2.393034743267589359e+00,2.863487099288324345e+00,2.328639700301774251e+00,2.863486871281551771e+00,8.611825077624260416e+00,3.318016201537683063e+00,2.324626451733109000e+00,3.318016017412619423e+00,8.607811830875203185e+00,nan,nan,nan,nan
2.575772950979426490e+00,2.346893434593818828e+00,2.495262634091331755e+00,2.392963531352154671e+00,2.879293199943571580e+00,2.329959529469729507e+00,2.879292970489136128e+00,8.613144905866587209e+00,3.333881369286201046e+00,2.326068460355387391e+00,3.333881183275215765e+00,8.609253839399826802e+00,nan,nan,nan,nan
2.591306337917052449e+00,2.347781536605392461e+00,2.510084363686432507e+00,2.392898071915819713e+00,2.895079712842997477e+00,2.331253518503698441e+00,2.895079482017358874e+00,8.614438893780889117e+00,3.349725234687448872e+00,2.327480818321870704e+00,3.349725046710729348e+00,8.610666197821863932e+00,nan,nan,nan,nan
2.606826279399820923e+00,2.348654771262037144e+00,2.524907093364505251e+00,2.392838121173635813e+00,2.910846995275821580e+00,2.332522190630709868e+00,2.910846763116285540e+00,8.615707564655197714e+00,3.365548204123006926e+00,2.328864172723538850e+00,3.365548014230014484e+00,8.612049552710848488e+00,nan,nan,nan,nan
2.622332989050884411e+00,2.349513358125833840e+00,2.539730736912575004e+00,2.392783444058513620e+00,2.926595398225288136e+00,2.333766057970902086e+00,2.926595164725052545e+00,8.616951430862586747e+00,3.381350676347833151e+00,2.330219155167255085e+00,3.381350484803445688e+00,8.613404534744615759e+00,nan,nan,nan,nan
2.637826677806852427e+00,2.350357514897687849e+00,2.554555211709396367e+00,2.392733813892923500e+00,2.942325266555038787e+00,2.334985621533908429e+00,2.942325031667618163e+00,8.618170993649002298e+00,3.397133042875230213e+00,2.331546381315451111e+00,3.397132849954381140e+00,8.614731759364742558e+00,nan,nan,nan,nan
2.653307553779325811e+00,2.351187456602339410e+00,2.569380438684153223e+00,2.392689012207533494e+00,2.958036939098591667e+00,2.336181371514264526e+00,2.958036702802876228e+00,8.619366743130159492e+00,3.412895687887890439e+00,2.332846452089682110e+00,3.412895493596975527e+00,8.616031828919595625e+00,nan,nan,nan,nan
2.668775822361444838e+00,2.352003396059349161e+00,2.584206343059486155e+00,2.392648829480532591e+00,2.973730748746835406e+00,2.337353787582836961e+00,2.973730511074276439e+00,8.620539158765902599e+00,3.428638988286068834e+00,2.334119954367804173e+00,3.428638792582205497e+00,8.617305330583336698e+00,nan,nan,nan,nan
2.684231686236795422e+00,2.352805543838436542e+00,2.599032852954090700e+00,2.392613063378882465e+00,2.989407022533410174e+00,2.338503339175011408e+00,2.989406783605373263e+00,8.621688709595556332e+00,3.444363313892965461e+00,2.335367461103948994e+00,3.444363116738736963e+00,8.618552837241061582e+00,nan,nan,nan,nan
2.699675345388524494e+00,2.353594108213896252e+00,2.613859899495739825e+00,2.392581518768559956e+00,3.005066081822699520e+00,2.339630485392395265e+00,3.005065841826988216e+00,8.622815854957801562e+00,3.460069027574623313e+00,2.336589531734085678e+00,3.460068828960481291e+00,8.619774908069960162e+00,nan,nan,nan,nan
2.715106997108512665e+00,2.354369295117490157e+00,2.628687416851387848e+00,2.392554007631251700e+00,3.020708242455437009e+00,2.340735675049180120e+00,3.020708001347712113e+00,8.623921043024960653e+00,3.475756485356880088e+00,2.337786712574475345e+00,3.475756285333750473e+00,8.620972088858472659e+00,nan,nan,nan,nan
2.730526836015902958e+00,2.355131308139049473e+00,2.643515342103672339e+00,2.392530348804679630e+00,3.036333814605196579e+00,2.341819347766736836e+00,3.036333572386195279e+00,8.625004714643340620e+00,3.491426036557164991e+00,2.338959537126423349e+00,3.491425835262887301e+00,8.622144912310233167e+00,nan,nan,nan,nan
2.745935054234728057e+00,2.355880349364227744e+00,2.658343615129284299e+00,2.392510367728100107e+00,3.051943102972651811e+00,2.342881933821432838e+00,3.051942859633582916e+00,8.626067299948312339e+00,3.507078024031383912e+00,2.340108525797708783e+00,3.507077821501550563e+00,8.623293899528210460e+00,nan,nan,nan,nan
2.761331841229615502e+00,2.356616618408807984e+00,2.673172178478882888e+00,2.392493896192397163e+00,3.067536406872958921e+00,2.343923854373921145e+00,3.067536162410463341e+00,8.627109219955812591e+00,3.522712784121174501e+00,2.341234187068059747e+00,3.522712580317824749e+00,8.624419559740271524e+00,nan,nan,nan,nan
2.776717383812822515e+00,2.357340312355023837e+00,2.688000977258204305e+00,2.392480772094179198e+00,3.083114020319613235e+00,2.344945521701706781e+00,3.083113774753438285e+00,8.628130886730623672e+00,3.538330646795087908e+00,2.342337017686654921e+00,3.538330441681537764e+00,8.625522389703840886e+00,nan,nan,nan,nan
2.792091866202913941e+00,2.358051625959277864e+00,2.702829959365554480e+00,2.392470839703075836e+00,3.098676232106615025e+00,2.345947339428503753e+00,3.098675985497862495e+00,8.629132703583909603e+00,3.553931935779440554e+00,2.343417502900372540e+00,3.553931729335396916e+00,8.626602874572000701e+00,nan,nan,nan,nan
2.807455470040748136e+00,2.358750751634200338e+00,2.717659075500248100e+00,2.392463949602686490e+00,3.114223325903584527e+00,2.346929702671789464e+00,3.114223078283437030e+00,8.630115065860907819e+00,3.569516968666452961e+00,2.344476116773629659e+00,3.569516760909662079e+00,8.627661488163951731e+00,nan,nan,nan,nan
2.822808374405405996e+00,2.359437879429963747e+00,2.732488278331475673e+00,2.392459957429654338e+00,3.129755580424093964e+00,2.347892997784736480e+00,3.129755331730771584e+00,8.631078360420792350e+00,3.585086057019698735e+00,2.345513322502314146e+00,3.585085848035343581e+00,8.628698693219581273e+00,nan,nan,nan,nan
2.838150755829945471e+00,2.360113197014464426e+00,2.747317522770687415e+00,2.392458724196957043e+00,3.145273269383243253e+00,2.348837603218909109e+00,3.145273019534336356e+00,8.632022965756073418e+00,3.600639506520566524e+00,2.346529572593174517e+00,3.600639296436347614e+00,8.629714941987561616e+00,nan,nan,nan,nan
2.853482788341155096e+00,2.360776889756999175e+00,2.762146765884672117e+00,2.392460116103777512e+00,3.160776661604426163e+00,2.349763889573192266e+00,3.160776410524005708e+00,8.632949252352334568e+00,3.616177617168238712e+00,2.347525308872281613e+00,3.616177405988945548e+00,8.630710677354796800e+00,nan,nan,nan,nan
2.868804643599419002e+00,2.361429141244785868e+00,2.776975966805533602e+00,2.392464004342614192e+00,3.176266021109987570e+00,2.350672219717444555e+00,3.176265768750611507e+00,8.633857582864216340e+00,3.631700683206768421e+00,2.348500963287539101e+00,3.631700470922601287e+00,8.631686331409394342e+00,nan,nan,nan,nan
2.884116490733884319e+00,2.362070132481362439e+00,2.791805086642037192e+00,2.392470264909941857e+00,3.191741607197975839e+00,2.351562948979210255e+00,3.191741353571508455e+00,8.634748312291399941e+00,3.647208993291973567e+00,2.349456957990819550e+00,3.647208779892171293e+00,8.632642326258268994e+00,nan,nan,nan,nan
2.899418496409702062e+00,2.362700042088825558e+00,2.806634088392083282e+00,2.392478778419978802e+00,3.207203674517297376e+00,2.352436425327325775e+00,3.207203419736129657e+00,8.635621788154573153e+00,3.662702830599399384e+00,2.350393705582957793e+00,3.662702616076952022e+00,8.633579074322959457e+00,nan,nan,nan,nan
2.914710824864457983e+00,2.363319046376864296e+00,2.821462936887873418e+00,2.392489429972766590e+00,3.222652473142158858e+00,2.353292989550346270e+00,3.222652217325314705e+00,8.636478351050422830e+00,3.678182472923992474e+00,2.351311609372515044e+00,3.678182257282322176e+00,8.634496978546970070e+00,nan,nan,nan,nan
2.929993637928403061e+00,2.363927319341895039e+00,2.836291599163611732e+00,2.392502109709713221e+00,3.238088248733667740e+00,2.354132975194442867e+00,3.238087991788768605e+00,8.637318334952263754e+00,3.693648192777784889e+00,2.352211063630184285e+00,3.693647976039745817e+00,8.635396432589976357e+00,nan,nan,nan,nan
2.945267095044507233e+00,2.364525032665655502e+00,2.851120043846704810e+00,2.392516711784181016e+00,3.253511242557105554e+00,2.354956708881456695e+00,3.253510984346971835e+00,8.638142066566132371e+00,3.709100257503270104e+00,2.353092453617809721e+00,3.709100039698797424e+00,8.636277821326306281e+00,nan,nan,nan,nan
2.960531353288240464e+00,2.365112355713018921e+00,2.865948241106823779e+00,2.392533134239231085e+00,3.268921691504999227e+00,2.355764510604923867e+00,3.268921431914878717e+00,8.638949865926253580e+00,3.724538929371181695e+00,2.353956155784023618e+00,3.724538710497240501e+00,8.637141522343817712e+00,nan,nan,nan,nan
2.975786567431974117e+00,2.365689455675489050e+00,2.880776162697396003e+00,2.392551279036488676e+00,3.284319828208067449e+00,2.356556693784407130e+00,3.284319567181870791e+00,8.639742046585569213e+00,3.739964465646197223e+00,2.354802538333676143e+00,3.739964245697422918e+00,8.637987904037895959e+00,nan,nan,nan,nan
2.991032890032071734e+00,2.366256497788869595e+00,2.895603781889379835e+00,2.392571051911000168e+00,3.299705881106614225e+00,2.357333565419787114e+00,3.299705618694058096e+00,8.640518915800141642e+00,3.755377118692338367e+00,2.355631961271631880e+00,3.755376897666721892e+00,8.638817326403625430e+00,nan,nan,nan,nan
3.006270471297075364e+00,2.366813644836543329e+00,2.910431073406270386e+00,2.392592362228979752e+00,3.315080074520724729e+00,2.358095426243029369e+00,3.315079810936587990e+00,8.641280774713575141e+00,3.770777136062812396e+00,2.356444776613852987e+00,3.770776913965220523e+00,8.639630141372890648e+00,nan,nan,nan,nan
3.021499459174136426e+00,2.367361057365205301e+00,2.925258013360166665e+00,2.392615122848123388e+00,3.330442628719211040e+00,2.358842570867711430e+00,3.330442364326870575e+00,8.642027918259124419e+00,3.786164760587944933e+00,2.357241328594873231e+00,3.786164537434710819e+00,8.640426692990049062e+00,nan,nan,nan,nan
3.036719999376502610e+00,2.367898893708308528e+00,2.940084579188740221e+00,2.392639249980160532e+00,3.345793759997967687e+00,2.359575287845489200e+00,3.345793494777836496e+00,8.642760633699079875e+00,3.801540230462113978e+00,2.358021953867007525e+00,3.801540006286009188e+00,8.641207317577981328e+00,nan,nan,nan,nan
3.051932235407007976e+00,2.368427309996628427e+00,2.954910749711595841e+00,2.392664663270323899e+00,3.361133680764008425e+00,2.360293859661364291e+00,3.361133414584474455e+00,8.643479203358053198e+00,3.816903779366024541e+00,2.358786981503189217e+00,3.816903554186776848e+00,8.641972344022022412e+00,nan,nan,nan,nan
3.067136308581432491e+00,2.368946460168514623e+00,2.969736505215967881e+00,2.392691285930519829e+00,3.376462599564543421e+00,2.360998563186865074e+00,3.376462332306517489e+00,8.644183904174724375e+00,3.832255636522861053e+00,2.359536733329941960e+00,3.832255410360283499e+00,8.642722094768945595e+00,nan,nan,nan,nan
3.082332358051663945e+00,2.369456495979681776e+00,2.984561827015553170e+00,2.392719043918504873e+00,3.391780721167187984e+00,2.361689669683403103e+00,3.391780452761958831e+00,8.644875007604879258e+00,3.847596026767980959e+00,2.360271524177695923e+00,3.847595799647502535e+00,8.643456884810834850e+00,nan,nan,nan,nan
3.097520520852954373e+00,2.369957567136750320e+00,2.999386697566257087e+00,2.392747866126564205e+00,3.407088246625300521e+00,2.362367444920824511e+00,3.407087977102563059e+00,8.645552779784267727e+00,3.862925170643141115e+00,2.360991661991972634e+00,3.862924942592318445e+00,8.644177022082399020e+00,nan,nan,nan,nan
3.112700931924080816e+00,2.370449821293003634e+00,3.014211100425500334e+00,2.392777684287284767e+00,3.422385373341187975e+00,2.363032149302162210e+00,3.422385102889363928e+00,8.646217481691472528e+00,3.878243284476570629e+00,2.361697448006265354e+00,3.878243055523160177e+00,8.644882807741772979e+00,nan,nan,nan,nan
3.127873724099605290e+00,2.370933403902253822e+00,3.029035020203908690e+00,2.392808432865975110e+00,3.437672295128174849e+00,2.363684037986300890e+00,3.437672024164251550e+00,8.646869369296036112e+00,3.893550580461511146e+00,2.362389176911616762e+00,3.893550350630714973e+00,8.645574536313969105e+00,nan,nan,nan,nan
3.143039028151116909e+00,2.371408458324098412e+00,3.043858442517859419e+00,2.392840048955119592e+00,3.452949202273950302e+00,2.364323360995609136e+00,3.452948930990479948e+00,8.647508691712394224e+00,3.908847266736176440e+00,2.363067136991344963e+00,3.908847036043966661e+00,8.646252495826724171e+00,nan,nan,nan,nan
3.158196972810688230e+00,2.371875125839213894e+00,3.058681353942784842e+00,2.392872472170608056e+00,3.468216281628371700e+00,2.364950363183581317e+00,3.468216009909171671e+00,8.648135692793395890e+00,3.924133547482444140e+00,2.363731610034740971e+00,3.924133315909354103e+00,8.646916968007312576e+00,nan,nan,nan,nan
3.173347684794034951e+00,2.372333545664268240e+00,3.073503741973213632e+00,2.392905644561080347e+00,3.483473716630871131e+00,2.365565284520857681e+00,3.483473444346784742e+00,8.648750612539739535e+00,3.939409622967418922e+00,2.364382871848186518e+00,3.939409390515830278e+00,8.647568229154494190e+00,nan,nan,nan,nan
3.188491288823351422e+00,2.372783854966372896e+00,3.088325595179710170e+00,2.392939510889700916e+00,3.498721687371804112e+00,2.366168360190330056e+00,3.498721414416218867e+00,8.649353686232421623e+00,3.954675689622774826e+00,2.365021192340692746e+00,3.954675456303977654e+00,8.648206549362857487e+00,nan,nan,nan,nan
3.203627907651474871e+00,2.373226188881410348e+00,3.103146902976016364e+00,2.392974018179632179e+00,3.513960370655971666e+00,2.366759820662987401e+00,3.513960096984703796e+00,8.649945144567020350e+00,3.969931940120775327e+00,2.365646835627315259e+00,3.969931705942925326e+00,8.648832192736620073e+00,nan,nan,nan,nan
3.218757662143036491e+00,2.373660680681739521e+00,3.117967655533083526e+00,2.393009115537405140e+00,3.529189940059583197e+00,2.367339891801913954e+00,3.529189665741696569e+00,8.650525213787981116e+00,3.985178563444602418e+00,2.366260060176646807e+00,3.985178328410535542e+00,8.649445417666472125e+00,nan,nan,nan,nan
3.233880671245875416e+00,2.374087461657413467e+00,3.132787843810938888e+00,2.393044754199298296e+00,3.544410565986213957e+00,2.367908794964493246e+00,3.544410291266771207e+00,8.651094115822896669e+00,4.000415744957273034e+00,2.366861118956483878e+00,4.000415509061522989e+00,8.650046476949777130e+00,nan,nan,nan,nan
3.248997051999236163e+00,2.374506661093935822e+00,3.147607459522920870e+00,2.393080887450180327e+00,3.559622415721783728e+00,2.368466747102951686e+00,3.559622140900663201e+00,8.651652067768749177e+00,4.015643666469164152e+00,2.367450259577956295e+00,4.015643429694042865e+00,8.650635617904928409e+00,nan,nan,nan,nan
3.264106919576974519e+00,2.374918406341963273e+00,3.162426495100625345e+00,2.393117470543988379e+00,3.574825653505429024e+00,2.369013960757059944e+00,3.574825378465879222e+00,8.652199280882953758e+00,4.030862506304154991e+00,2.368027724438415138e+00,4.030862268618040645e+00,8.651213082507558383e+00,nan,nan,nan,nan
3.279210387311105812e+00,2.375322822836005709e+00,3.177244943659485621e+00,2.393154460625655400e+00,3.590020440577160965e+00,2.369550644185419941e+00,3.590020165149347520e+00,8.652735963399798891e+00,4.046072439366028561e+00,2.368593750834334877e+00,4.046072200783616957e+00,8.651779108034029164e+00,nan,nan,nan,nan
3.294307566715090285e+00,2.375720034112839496e+00,3.192062798964888426e+00,2.393191816654310689e+00,3.605206935210545804e+00,2.370077001583491327e+00,3.605206659239278633e+00,8.653262319574990258e+00,4.061273637245294665e+00,2.369148570331260029e+00,4.061273397777310556e+00,8.652333926610856096e+00,nan,nan,nan,nan
3.309398567506839584e+00,2.376110161829579237e+00,3.206880055443389388e+00,2.393229499414783135e+00,3.620385292776650665e+00,2.370593233097682884e+00,3.620385016158536473e+00,8.653778549706267142e+00,4.076466268236717205e+00,2.369692409695956847e+00,4.076466027879224185e+00,8.652877765278391919e+00,nan,nan,nan,nan
3.324483497631386619e+00,2.376493325782687460e+00,3.221696708263550146e+00,2.393267471665320834e+00,3.635555665794855340e+00,2.371099534914895113e+00,3.635555388525645082e+00,8.654284850245034022e+00,4.091650497394430985e+00,2.370225491136752627e+00,4.091650256141443620e+00,8.653410846239093956e+00,nan,nan,nan,nan
3.339562463331999798e+00,2.376869644057534980e+00,3.236512753086998373e+00,2.393305697641261442e+00,3.650718203982765253e+00,2.371596099350840703e+00,3.650717926215805154e+00,8.654781413907979726e+00,4.106826486606755644e+00,2.370748032170737485e+00,4.106826244447947971e+00,8.653933386958483354e+00,nan,nan,nan,nan
3.354635569100811399e+00,2.377239232853382234e+00,3.251328186120643782e+00,2.393344143147219771e+00,3.665873054305207823e+00,2.372083114937276083e+00,3.665872776383773513e+00,8.655268429685403220e+00,4.121994394655810190e+00,2.371260245737975669e+00,4.121994151573113996e+00,8.654445600261512439e+00,nan,nan,nan,nan
3.369702917735594827e+00,2.377602206589880307e+00,3.266143004100573677e+00,2.393382775515967786e+00,3.681020361022333098e+00,2.372560766508261310e+00,3.681020082960854367e+00,8.655746081424473104e+00,4.137154377275967576e+00,2.371762340314170547e+00,4.137154133239949516e+00,8.654947694433197114e+00,nan,nan,nan,nan
3.384764610358580228e+00,2.377958677918955654e+00,3.280957204266309546e+00,2.393421563548671749e+00,3.696160265736811112e+00,2.373029235285585514e+00,3.696159987401013147e+00,8.656214549797319080e+00,4.152306587211143984e+00,2.372254520021984003e+00,4.152306342222034985e+00,8.655439873675453200e+00,nan,nan,nan,nan


==> anc/PW_deltapositive_rhosupercritical_arrows.csv <==
2.009745418374847548e-01,3.141592653589793116e+00,7.501907583403285562e-01,3.141592653589793116e+00,2.913010620592521027e-01,6.259433627596754368e-01,2.913010620592521027e-01,5.657241944419911128e+00,7.748746338814388457e-01,3.817970081776713709e-01,7.748746338814388457e-01,5.901388299001914639e+00,2.182896082465616838e-01,1.683423535311864505e+00,2.182896082465616838e-01,4.599761771867721727e+00
1.178673599473196720e+00,2.196936190032171776e+00,1.831793106870809984e+00,2.407832992105078951e+00,6.817918487291971807e-01,1.542546687967730090e+00,6.817918487291971807e-01,4.740638619211855698e+00,1.103110207405401111e+00,1.309519032975398511e+00,1.103110207405401111e+00,4.973666274204187943e+00,8.468679188404548697e-01,1.968125383195420408e+00,7.456654262999411475e-01,4.355123467604178344e+00
1.178673599473196720e+00,4.086249117147414012e+00,1.831793106870809984e+00,3.875352315074507281e+00,1.412132495319249559e+00,2.025618236912191339e+00,1.412132495319249559e+00,4.257567070267395337e+00,1.846241320657288076e+00,1.962238500116516349e+00,1.846241320657288076e+00,4.320946807063069883e+00,1.600423366525312252e+00,2.191105337046165946e+00,1.600423366525312252e+00,4.092079970133420730e+00


==> anc/W_deltapositive_rhocritical.csv <==
-1.500000000000000000e+01,-9.266255986536139133e+00,-2.993738359190250886e+00,3.280122991185580705e+00
-1.484848484848484951e+01,-9.264547964745482034e+00,-2.992253283527008367e+00,3.281426044453041868e+00
-1.469696969696969724e+01,-9.262802789412699411e+00,-2.990738110445493980e+00,3.282753816969505412e+00
-1.454545454545454675e+01,-9.261019237239695556e+00,-2.989191917015187716e+00,3.284107017216284063e+00
-1.439393939393939448e+01,-9.259196030264755350e+00,-2.987613741872661599e+00,3.285486381670313261e+00
-1.424242424242424221e+01,-9.257331832690622875e+00,-2.986002583788952780e+00,3.286892677188596679e+00
-1.409090909090909172e+01,-9.255425248648332825e+00,-2.984357399590849891e+00,3.288326700054002849e+00
-1.393939393939393945e+01,-9.253474819303216137e+00,-2.982677101117301000e+00,3.289789275645079947e+00
-1.378787878787878896e+01,-9.251479016525040677e+00,-2.980960553561597060e+00,3.291281263557316539e+00
-1.363636363636363669e+01,-9.249436240535292342e+00,-2.979206573196862440e+00,3.292803559186650464e+00
-1.348484848484848442e+01,-9.247344816518621613e+00,-2.977413924035947623e+00,3.294357097840359128e+00
-1.333333333333333393e+01,-9.245202990087916461e+00,-2.975581314610236561e+00,3.295942848038152739e+00
-1.318181818181818166e+01,-9.243008919145946578e+00,-2.973707395817144050e+00,3.297561818631751240e+00
-1.303030303030303116e+01,-9.240760671727633380e+00,-2.971790757965080410e+00,3.299215062557332878e+00
-1.287878787878787890e+01,-9.238456221423479775e+00,-2.969829925411010763e+00,3.300903679135017033e+00
-1.272727272727272840e+01,-9.236093439056009657e+00,-2.967823353979008871e+00,3.302628815557588915e+00
-1.257575757575757613e+01,-9.233670083773917625e+00,-2.965769427600674746e+00,3.304391667076685302e+00
-1.242424242424242387e+01,-9.231183800583838917e+00,-2.963666453599845596e+00,3.306193482300463504e+00
-1.227272727272727337e+01,-9.228632115113802215e+00,-2.961512656022006862e+00,3.308035566440214570e+00
-1.212121212121212110e+01,-9.226012416606822697e+00,-2.959306173103236848e+00,3.309919281636263477e+00
-1.196969696969697061e+01,-9.223321952634396581e+00,-2.957045052960079357e+00,3.311846052593808043e+00
-1.181818181818181834e+01,-9.220557824039564920e+00,-2.954727244381931683e+00,3.313817371376501786e+00
-1.166666666666666785e+01,-9.217716976647441385e+00,-2.952350591449580897e+00,3.315834797875690132e+00
-1.151515151515151558e+01,-9.214796174426691522e+00,-2.949912829420514804e+00,3.317899965066337220e+00
-1.136363636363636331e+01,-9.211791999808045972e+00,-2.947411578201593052e+00,3.320014585716551281e+00
-1.121212121212121282e+01,-9.208700844319681167e+00,-2.944844328017001356e+00,3.322180455347089278e+00
-1.106060606060606055e+01,-9.205518890152099232e+00,-2.942208436607998134e+00,3.324399454448523361e+00
-1.090909090909091006e+01,-9.202242080612920816e+00,-2.939501122139086764e+00,3.326673558514315232e+00
-1.075757575757575779e+01,-9.198866120429988413e+00,-2.936719449918550495e+00,3.329004844690240716e+00
-1.060606060606060552e+01,-9.195386456581537971e+00,-2.933860318164370096e+00,3.331395490213535204e+00
-1.045454545454545503e+01,-9.191798252490219312e+00,-2.930920453413885074e+00,3.333847785545681841e+00
-1.030303030303030276e+01,-9.188096365095802298e+00,-2.927896397684202956e+00,3.336364145026163186e+00
-1.015151515151515227e+01,-9.184275323690403781e+00,-2.924784491687172583e+00,3.338947105540829963e+00
-1.000000000000000000e+01,-9.180329299516184705e+00,-2.921580861511345439e+00,3.341599338027566368e+00
-9.848484848484849508e+00,-9.176252081481816703e+00,-2.918281402875107844e+00,3.344323663271383751e+00
-9.696969696969697239e+00,-9.172037039654092894e+00,-2.914881762801114551e+00,3.347123056855277667e+00
-9.545454545454544970e+00,-9.167677090877326407e+00,-2.911377322901181230e+00,3.350000651323985057e+00
-9.393939393939394478e+00,-9.163164663752063177e+00,-2.907763175697967384e+00,3.352959760854416604e+00
-9.242424242424242209e+00,-9.158491646607432202e+00,-2.904034104361087998e+00,3.356003893212215150e+00
-9.090909090909091717e+00,-9.153649350217573755e+00,-2.900184557587271339e+00,3.359136755506427097e+00
-8.939393939393939448e+00,-9.148628446403320069e+00,-2.896208620040672255e+00,3.362362274903689219e+00
-8.787878787878788955e+00,-9.143418909687474283e+00,-2.892099987165396957e+00,3.365684611556480910e+00
-8.636363636363636687e+00,-9.138009963424524429e+00,-2.887851926219568544e+00,3.369108177419217753e+00
-8.484848484848484418e+00,-9.132389982993453614e+00,-2.883457244647643414e+00,3.372637658441545838e+00
-8.333333333333333925e+00,-9.126546440992683529e+00,-2.878908249923489482e+00,3.376278028962377942e+00
-8.181818181818181657e+00,-9.120465798611856911e+00,-2.874196699147201439e+00,3.380034583918595459e+00
-8.030303030303031164e+00,-9.114133398815406295e+00,-2.869313761544650898e+00,3.383912955448164173e+00
-7.878787878787878896e+00,-9.107533381701172104e+00,-2.864249950843658965e+00,3.387919145463359261e+00
-7.727272727272727515e+00,-9.100648503897383890e+00,-2.858995073596833247e+00,3.392059558992099433e+00
-7.575757575757576134e+00,-9.093460033790019992e+00,-2.853538163359572888e+00,3.396341026382349693e+00
-7.424242424242424754e+00,-9.085947577748202164e+00,-2.847867391870234410e+00,3.400770858520035134e+00
-7.272727272727273373e+00,-9.078088881774295515e+00,-2.841970002940904738e+00,3.405356868560639683e+00
-7.121212121212121104e+00,-9.069859618780151678e+00,-2.835832209684378213e+00,3.410107430723705146e+00
-6.969696969696969724e+00,-9.061233149651139129e+00,-2.829439089770378946e+00,3.415031529899134721e+00
-6.818181818181818343e+00,-9.052180235700669542e+00,-2.822774465616743278e+00,3.420138799242632199e+00
-6.666666666666666963e+00,-9.042668725572822197e+00,-2.815820773648177067e+00,3.425439610577097671e+00
-6.515151515151515582e+00,-9.032663181789677864e+00,-2.808558910414884480e+00,3.430945125132358164e+00
-6.363636363636364202e+00,-9.022124451423369607e+00,-2.800968063784100348e+00,3.436667376634214399e+00
-6.212121212121211933e+00,-9.011009185081924500e+00,-2.793025518364110837e+00,3.442619351508899861e+00
-6.060606060606060552e+00,-8.999269237571146718e+00,-2.784706431941956328e+00,3.448815093470884552e+00
-5.909090909090909172e+00,-8.986851032875899037e+00,-2.775983589595383272e+00,3.455269804261491107e+00
-5.757575757575757791e+00,-8.973694752651599771e+00,-2.766827103677790056e+00,3.461999971731866133e+00
-5.606060606060606410e+00,-8.959733426363124309e+00,-2.757204097464472259e+00,3.469023503539983455e+00
-5.454545454545455030e+00,-8.944891835645169209e+00,-2.747078306899932709e+00,3.476359882376057975e+00
-5.303030303030302761e+00,-8.929085256974104823e+00,-2.736409654659566204e+00,3.484030347567834252e+00
-5.151515151515151381e+00,-8.912217903213669246e+00,-2.725153721358088532e+00,3.492058083401393898e+00
-5.000000000000000000e+00,-8.894181106590266950e+00,-2.713261172933292720e+00,3.500468469001940530e+00
-4.848484848484848619e+00,-8.874851114294006749e+00,-2.700677051444141163e+00,3.509289300384283550e+00
-4.696969696969697239e+00,-8.854086442305399984e+00,-2.687339966456104623e+00,3.518551131279575639e+00
-4.545454545454545858e+00,-8.831724665916203421e+00,-2.673181137402188323e+00,3.528287594135942395e+00
-4.393939393939394478e+00,-8.807578506155817166e+00,-2.658123266385419736e+00,3.538535794496222575e+00
-4.242424242424242209e+00,-8.781431005138882639e+00,-2.642079199205922269e+00,3.549336771696250725e+00
-4.090909090909090828e+00,-8.753029631744061234e+00,-2.624950332276103637e+00,3.560736028267831088e+00
-3.939393939393939448e+00,-8.722078969320707031e+00,-2.606624700268946881e+00,3.572784140387804008e+00
-3.787878787878788067e+00,-8.688231569597832049e+00,-2.586974687631578007e+00,3.585537482711825152e+00
-3.636363636363636687e+00,-8.651076587550782904e+00,-2.565854253347063629e+00,3.599059075427215149e+00
-3.484848484848484862e+00,-8.610125415785295999e+00,-2.543095571284519796e+00,3.613419573276063890e+00
-3.333333333333333481e+00,-8.564793622959440356e+00,-2.518504929598110120e+00,3.628698422861056372e+00
-3.181818181818182101e+00,-8.514378113475208565e+00,-2.491857686569286301e+00,3.644985292638626806e+00
-3.030303030303030276e+00,-8.458028279256417648e+00,-2.462892062396697224e+00,3.662381710877286700e+00
-2.878787878787878896e+00,-8.394709733698803689e+00,-2.431301437486022454e+00,3.681003058323397248e+00
-2.727272727272727515e+00,-8.323159131884802164e+00,-2.396724753599726476e+00,3.700980965620833452e+00
-2.575757575757575690e+00,-8.241829287547455252e+00,-2.358734489283480951e+00,3.722466209902803413e+00
-2.424242424242424310e+00,-8.148825411369086780e+00,-2.316821537163421763e+00,3.745632234146210937e+00
-2.272727272727272929e+00,-8.041837896580501521e+00,-2.270376130261896996e+00,3.770679455415157477e+00
-2.121212121212121104e+00,-7.918087404033538057e+00,-2.218663726575971218e+00,3.797840522850156830e+00
-1.969696969696969724e+00,-7.774319218120966823e+00,-2.160794558377280516e+00,3.827386897807781629e+00
-1.818181818181818343e+00,-7.606924278068407652e+00,-2.095685415104869165e+00,3.859636916529699313e+00
-1.666666666666666741e+00,-7.412325721171890258e+00,-2.022012249713149412e+00,3.894965912373561157e+00
-1.515151515151515138e+00,-7.187828598704916416e+00,-1.938153069669752204e+00,3.933818900021025744e+00
-1.363636363636363757e+00,-6.933081358955509366e+00,-1.842122622784618802e+00,3.976726427670488562e+00
-1.212121212121212155e+00,-6.651916495784541361e+00,-1.731506046074247296e+00,4.024324957875865749e+00
-1.060606060606060552e+00,-6.353562096016596605e+00,-1.603411016696733027e+00,4.077382112980527218e+00
-9.090909090909091717e-01,-6.051718389290971167e+00,-1.454482744797746196e+00,4.136828833890381141e+00
-7.575757575757575690e-01,-5.761091746146353110e+00,-1.281071630925546989e+00,4.203799876233092370e+00
-6.060606060606060774e-01,-5.493274507907915272e+00,-1.079708682277181531e+00,4.279682993168850480e+00
-4.545454545454545858e-01,-5.254552819902591487e+00,-8.480911182937787007e-01,4.366178506792833147e+00
-3.030303030303030387e-01,-5.046294582589133881e+00,-5.866754056721159571e-01,4.465365808686811988e+00
-1.515151515151515194e-01,-4.866676227420177803e+00,-3.004943336438250512e-01,4.579767691960371145e+00
0.000000000000000000e+00,-4.712388980384689674e+00,0.000000000000000000e+00,4.712388980384689674e+00
1.515151515151515194e-01,-4.579767691960371145e+00,3.004943336438250512e-01,4.866676227420177803e+00
3.030303030303030387e-01,-4.465365808686811988e+00,5.866754056721159571e-01,5.046294582589133881e+00
4.545454545454545858e-01,-4.366178506792833147e+00,8.480911182937787007e-01,5.254552819902591487e+00
6.060606060606060774e-01,-4.279682993168850480e+00,1.079708682277181531e+00,5.493274507907915272e+00
7.575757575757575690e-01,-4.203799876233092370e+00,1.281071630925546989e+00,5.761091746146353110e+00
9.090909090909091717e-01,-4.136828833890381141e+00,1.454482744797746196e+00,6.051718389290971167e+00
1.060606060606060552e+00,-4.077382112980527218e+00,1.603411016696733027e+00,6.353562096016596605e+00
1.212121212121212155e+00,-4.024324957875865749e+00,1.731506046074247296e+00,6.651916495784541361e+00
1.363636363636363757e+00,-3.976726427670488562e+00,1.842122622784618802e+00,6.933081358955509366e+00
1.515151515151515138e+00,-3.933818900021025744e+00,1.938153069669752204e+00,7.187828598704916416e+00
1.666666666666666741e+00,-3.894965912373561157e+00,2.022012249713149412e+00,7.412325721171890258e+00
1.818181818181818343e+00,-3.859636916529699313e+00,2.095685415104869165e+00,7.606924278068407652e+00
1.969696969696969724e+00,-3.827386897807781629e+00,2.160794558377280516e+00,7.774319218120966823e+00
2.121212121212121104e+00,-3.797840522850156830e+00,2.218663726575971218e+00,7.918087404033538057e+00
2.272727272727272929e+00,-3.770679455415157477e+00,2.270376130261896996e+00,8.041837896580501521e+00
2.424242424242424310e+00,-3.745632234146210937e+00,2.316821537163421763e+00,8.148825411369086780e+00
2.575757575757575690e+00,-3.722466209902803413e+00,2.358734489283480951e+00,8.241829287547455252e+00
2.727272727272727515e+00,-3.700980965620833452e+00,2.396724753599726476e+00,8.323159131884802164e+00
2.878787878787878896e+00,-3.681003058323397248e+00,2.431301437486022454e+00,8.394709733698803689e+00
3.030303030303030276e+00,-3.662381710877286700e+00,2.462892062396697224e+00,8.458028279256417648e+00
3.181818181818182101e+00,-3.644985292638626806e+00,2.491857686569286301e+00,8.514378113475208565e+00
3.333333333333333481e+00,-3.628698422861056372e+00,2.518504929598110120e+00,8.564793622959440356e+00
3.484848484848484862e+00,-3.613419573276063890e+00,2.543095571284519796e+00,8.610125415785295999e+00
3.636363636363636687e+00,-3.599059075427215149e+00,2.565854253347063629e+00,8.651076587550782904e+00
3.787878787878788067e+00,-3.585537482711825152e+00,2.586974687631578007e+00,8.688231569597832049e+00
3.939393939393939448e+00,-3.572784140387804008e+00,2.606624700268946881e+00,8.722078969320707031e+00
4.090909090909090828e+00,-3.560736028267831088e+00,2.624950332276103637e+00,8.753029631744061234e+00
4.242424242424242209e+00,-3.549336771696250725e+00,2.642079199205922269e+00,8.781431005138882639e+00
4.393939393939394478e+00,-3.538535794496222575e+00,2.658123266385419736e+00,8.807578506155817166e+00
4.545454545454545858e+00,-3.528287594135942395e+00,2.673181137402188323e+00,8.831724665916203421e+00
4.696969696969697239e+00,-3.518551131279575639e+00,2.687339966456104623e+00,8.854086442305399984e+00
4.848484848484848619e+00,-3.509289300384283550e+00,2.700677051444141163e+00,8.874851114294006749e+00
5.000000000000000000e+00,-3.500468469001940530e+00,2.713261172933292720e+00,8.894181106590266950e+00
5.151515151515151381e+00,-3.492058083401393898e+00,2.725153721358088532e+00,8.912217903213669246e+00
5.303030303030302761e+00,-3.484030347567834252e+00,2.736409654659566204e+00,8.929085256974104823e+00
5.454545454545455030e+00,-3.476359882376057975e+00,2.747078306899932709e+00,8.944891835645169209e+00
5.606060606060606410e+00,-3.469023503539983455e+00,2.757204097464472259e+00,8.959733426363124309e+00
5.757575757575757791e+00,-3.461999971731866133e+00,2.766827103677790056e+00,8.973694752651599771e+00
5.909090909090909172e+00,-3.455269804261491107e+00,2.775983589595383272e+00,8.986851032875899037e+00
6.060606060606060552e+00,-3.448815093470884552e+00,2.784706431941956328e+00,8.999269237571146718e+00
6.212121212121211933e+00,-3.442619351508899861e+00,2.793025518364110837e+00,9.011009185081924500e+00
6.363636363636364202e+00,-3.436667376634214399e+00,2.800968063784100348e+00,9.022124451423369607e+00
6.515151515151515582e+00,-3.430945125132358164e+00,2.808558910414884480e+00,9.032663181789677864e+00
6.666666666666666963e+00,-3.425439610577097671e+00,2.815820773648177067e+00,9.042668725572822197e+00
6.818181818181818343e+00,-3.420138799242632199e+00,2.822774465616743278e+00,9.052180235700669542e+00
6.969696969696969724e+00,-3.415031529899134721e+00,2.829439089770378946e+00,9.061233149651139129e+00
7.121212121212121104e+00,-3.410107430723705146e+00,2.835832209684378213e+00,9.069859618780151678e+00
7.272727272727273373e+00,-3.405356868560639683e+00,2.841970002940904738e+00,9.078088881774295515e+00
7.424242424242424754e+00,-3.400770858520035134e+00,2.847867391870234410e+00,9.085947577748202164e+00
7.575757575757576134e+00,-3.396341026382349693e+00,2.853538163359572888e+00,9.093460033790019992e+00
7.727272727272727515e+00,-3.392059558992099433e+00,2.858995073596833247e+00,9.100648503897383890e+00
7.878787878787878896e+00,-3.387919145463359261e+00,2.864249950843658965e+00,9.107533381701172104e+00
8.030303030303031164e+00,-3.383912955448164173e+00,2.869313761544650898e+00,9.114133398815406295e+00
8.181818181818181657e+00,-3.380034583918595459e+00,2.874196699147201439e+00,9.120465798611856911e+00
8.333333333333333925e+00,-3.376278028962377942e+00,2.878908249923489482e+00,9.126546440992683529e+00
8.484848484848484418e+00,-3.372637658441545838e+00,2.883457244647643414e+00,9.132389982993453614e+00
8.636363636363636687e+00,-3.369108177419217753e+00,2.887851926219568544e+00,9.138009963424524429e+00
8.787878787878788955e+00,-3.365684611556480910e+00,2.892099987165396957e+00,9.143418909687474283e+00
8.939393939393939448e+00,-3.362362274903689219e+00,2.896208620040672255e+00,9.148628446403320069e+00
9.090909090909091717e+00,-3.359136755506427097e+00,2.900184557587271339e+00,9.153649350217573755e+00
9.242424242424242209e+00,-3.356003893212215150e+00,2.904034104361087998e+00,9.158491646607432202e+00
9.393939393939394478e+00,-3.352959760854416604e+00,2.907763175697967384e+00,9.163164663752063177e+00
9.545454545454544970e+00,-3.350000651323985057e+00,2.911377322901181230e+00,9.167677090877326407e+00
9.696969696969697239e+00,-3.347123056855277667e+00,2.914881762801114551e+00,9.172037039654092894e+00
9.848484848484849508e+00,-3.344323663271383751e+00,2.918281402875107844e+00,9.176252081481816703e+00
1.000000000000000000e+01,-3.341599338027566368e+00,2.921580861511345439e+00,9.180329299516184705e+00
1.015151515151515227e+01,-3.338947105540829963e+00,2.924784491687172583e+00,9.184275323690403781e+00
1.030303030303030276e+01,-3.336364145026163186e+00,2.927896397684202956e+00,9.188096365095802298e+00
1.045454545454545503e+01,-3.333847785545681841e+00,2.930920453413885074e+00,9.191798252490219312e+00
1.060606060606060552e+01,-3.331395490213535204e+00,2.933860318164370096e+00,9.195386456581537971e+00
1.075757575757575779e+01,-3.329004844690240716e+00,2.936719449918550495e+00,9.198866120429988413e+00
1.090909090909091006e+01,-3.326673558514315232e+00,2.939501122139086764e+00,9.202242080612920816e+00
1.106060606060606055e+01,-3.324399454448523361e+00,2.942208436607998134e+00,9.205518890152099232e+00
1.121212121212121282e+01,-3.322180455347089278e+00,2.944844328017001356e+00,9.208700844319681167e+00
1.136363636363636331e+01,-3.320014585716551281e+00,2.947411578201593052e+00,9.211791999808045972e+00
1.151515151515151558e+01,-3.317899965066337220e+00,2.949912829420514804e+00,9.214796174426691522e+00
1.166666666666666785e+01,-3.315834797875690132e+00,2.952350591449580897e+00,9.217716976647441385e+00
1.181818181818181834e+01,-3.313817371376501786e+00,2.954727244381931683e+00,9.220557824039564920e+00
1.196969696969697061e+01,-3.311846052593808043e+00,2.957045052960079357e+00,9.223321952634396581e+00
1.212121212121212110e+01,-3.309919281636263477e+00,2.959306173103236848e+00,9.226012416606822697e+00
1.227272727272727337e+01,-3.308035566440214570e+00,2.961512656022006862e+00,9.228632115113802215e+00
1.242424242424242387e+01,-3.306193482300463504e+00,2.963666453599845596e+00,9.231183800583838917e+00
1.257575757575757613e+01,-3.304391667076685302e+00,2.965769427600674746e+00,9.233670083773917625e+00
1.272727272727272840e+01,-3.302628815557588915e+00,2.967823353979008871e+00,9.236093439056009657e+00
1.287878787878787890e+01,-3.300903679135017033e+00,2.969829925411010763e+00,9.238456221423479775e+00
1.303030303030303116e+01,-3.299215062557332878e+00,2.971790757965080410e+00,9.240760671727633380e+00
1.318181818181818166e+01,-3.297561818631751240e+00,2.973707395817144050e+00,9.243008919145946578e+00
1.333333333333333393e+01,-3.295942848038152739e+00,2.975581314610236561e+00,9.245202990087916461e+00
1.348484848484848442e+01,-3.294357097840359128e+00,2.977413924035947623e+00,9.247344816518621613e+00
1.363636363636363669e+01,-3.292803559186650464e+00,2.979206573196862440e+00,9.249436240535292342e+00
1.378787878787878896e+01,-3.291281263557316539e+00,2.980960553561597060e+00,9.251479016525040677e+00
1.393939393939393945e+01,-3.289789275645079947e+00,2.982677101117301000e+00,9.253474819303216137e+00
1.409090909090909172e+01,-3.288326700054002849e+00,2.984357399590849891e+00,9.255425248648332825e+00
1.424242424242424221e+01,-3.286892677188596679e+00,2.986002583788952780e+00,9.257331832690622875e+00
1.439393939393939448e+01,-3.285486381670313261e+00,2.987613741872661599e+00,9.259196030264755350e+00
1.454545454545454675e+01,-3.284107017216284063e+00,2.989191917015187716e+00,9.261019237239695556e+00
1.469696969696969724e+01,-3.282753816969505412e+00,2.990738110445493980e+00,9.262802789412699411e+00
1.484848484848484951e+01,-3.281426044453041868e+00,2.992253283527008367e+00,9.264547964745482034e+00
1.500000000000000000e+01,-3.280122991185580705e+00,2.993738359190250886e+00,9.266255986536139133e+00


==> anc/W_deltapositive_rhosubcritical.csv <==
-1.000000000000000000e+01,-1.126024274199135533e+01,-8.923911891978470123e+00,-4.977058915300345276e+00
-9.898989898989899672e+00,-1.115010242182427902e+01,-8.866848814512451327e+00,-4.866918409775096599e+00
-9.797979797979797567e+00,-1.104536320378866776e+01,-8.808313193526529972e+00,-4.762179075562463559e+00
-9.696969696969697239e+00,-1.094578593507051067e+01,-8.748123005081026804e+00,-4.662601693037447426e+00
-9.595959595959595134e+00,-1.085109030287010157e+01,-8.686084103077080343e+00,-4.567905959742084576e+00
-9.494949494949494806e+00,-1.076097217865919475e+01,-8.621989159561278981e+00,-4.477787750798062127e+00
-9.393939393939394478e+00,-1.067511694047091630e+01,-8.555616595642131728e+00,-4.391932442140763726e+00
-9.292929292929292373e+00,-1.059320928212599711e+01,-8.486729726446657907e+00,-4.310024727580603177e+00
-9.191919191919192045e+00,-1.051494012216182661e+01,-8.415076192994270343e+00,-4.231755529044956887e+00
-9.090909090909089940e+00,-1.044001122655492608e+01,-8.340387829923923135e+00,-4.156826604896918909e+00
-8.989898989898989612e+00,-1.036813805180573134e+01,-8.262381180486444876e+00,-4.084953395585211311e+00
-8.888888888888889284e+00,-1.029905124867394939e+01,-8.180758957093734907e+00,-4.015866555988544029e+00
-8.787878787878787179e+00,-1.023249741710862537e+01,-8.095212764434830177e+00,-3.949312532669069231e+00
-8.686868686868686851e+00,-1.016823844478349592e+01,-8.005427553833202481e+00,-3.885053472029916133e+00
-8.585858585858586522e+00,-1.010605168671829723e+01,-7.911088409592575310e+00,-3.822866721550744806e+00
-8.484848484848484418e+00,-1.004572881804595497e+01,-7.811889944274825304e+00,-3.762543829496898251e+00
-8.383838383838384090e+00,-9.987074722451433573e+00,-7.707549495733275968e+00,-3.703889735800761862e+00
-8.282828282828281985e+00,-9.929906500970030692e+00,-7.597824102407439995e+00,-3.646721523309492063e+00
-8.181818181818181657e+00,-9.874052242698798665e+00,-7.482531793433826017e+00,-3.590867262937703419e+00
-8.080808080808081328e+00,-9.819349836484709826e+00,-7.361576909024257098e+00,-3.536164870792570358e+00
-7.979797979797979224e+00,-9.765645866503206207e+00,-7.234978421550017913e+00,-3.482460904846105709e+00
-7.878787878787878896e+00,-9.712794420075265833e+00,-7.102899119664739302e+00,-3.429609468096482150e+00
-7.777777777777777679e+00,-9.660656045683547077e+00,-6.965672221342200210e+00,-3.377471103604266389e+00
-7.676767676767676463e+00,-9.609096677566324018e+00,-6.823820789690785205e+00,-3.325911741603043037e+00
-7.575757575757575246e+00,-9.557986609404938605e+00,-6.678064710989269237e+00,-3.274801686600339323e+00
-7.474747474747474918e+00,-9.507199554533235286e+00,-6.529310507790271778e+00,-3.224014636267079847e+00
-7.373737373737373701e+00,-9.456611621865718575e+00,-6.378621281910081819e+00,-3.173426719793519535e+00
-7.272727272727272485e+00,-9.406100464338711831e+00,-6.227167510367519476e+00,-3.122915567221262734e+00
-7.171717171717171269e+00,-9.355544273829313084e+00,-6.076163490150468860e+00,-3.072359387150756849e+00
-7.070707070707070940e+00,-9.304820929778758298e+00,-5.926797647569211236e+00,-3.021636048667736052e+00
-6.969696969696969724e+00,-9.253807042892434609e+00,-5.780166499520017709e+00,-2.970622162368357078e+00
-6.868686868686868507e+00,-9.202377027712872248e+00,-5.637220996556335351e+00,-2.919192148877133519e+00
-6.767676767676767291e+00,-9.150402163767401120e+00,-5.498731481985257297e+00,-2.867217288039728640e+00
-6.666666666666666963e+00,-9.097749618918490100e+00,-5.365272079896489466e+00,-2.814564746664464767e+00
-6.565656565656565746e+00,-9.044281438595916711e+00,-5.237224058196475518e+00,-2.761096570818295959e+00
-6.464646464646464530e+00,-8.989853505112408882e+00,-5.114792231463735739e+00,-2.706668639036580171e+00
-6.363636363636363313e+00,-8.934314452602356127e+00,-4.998030249298325067e+00,-2.651129587325445680e+00
-6.262626262626262097e+00,-8.877504549860088190e+00,-4.886869531549078438e+00,-2.594319687240477457e+00
-6.161616161616161769e+00,-8.819254550678433446e+00,-4.781148013561433707e+00,-2.536069691036564766e+00
-6.060606060606060552e+00,-8.759384514317293480e+00,-4.680636377011901494e+00,-2.476199654504729342e+00
-5.959595959595959336e+00,-8.697702635807980087e+00,-4.585060464944779035e+00,-2.414517770965936005e+00
-5.858585858585858119e+00,-8.634004093908874466e+00,-4.494119445609492836e+00,-2.350819226808341877e+00
-5.757575757575757791e+00,-8.568070011489258064e+00,-4.407499799343866265e+00,-2.284885144685578240e+00
-5.656565656565656575e+00,-8.499666560515462876e+00,-4.324885747313457429e+00,-2.216481684968737653e+00
-5.555555555555555358e+00,-8.428544301837655794e+00,-4.245966651808416259e+00,-2.145359410058959249e+00
-5.454545454545454142e+00,-8.354437974602769046e+00,-4.170442007566489195e+00,-2.071253065369374369e+00
-5.353535353535353813e+00,-8.277066876502331638e+00,-4.098024576000052654e+00,-1.993881977282870643e+00
-5.252525252525252597e+00,-8.196136118006167592e+00,-4.028442130638927310e+00,-1.912951215547295414e+00
-5.151515151515151381e+00,-8.111339081855792443e+00,-3.961438185747879981e+00,-1.828154171928165317e+00
-5.050505050505050164e+00,-8.022361500504359810e+00,-3.896772017458260517e+00,-1.739176600528589134e+00
-4.949494949494949836e+00,-7.928887760123737749e+00,-3.834218222063758841e+00,-1.645702881557428165e+00
-4.848484848484848619e+00,-7.830609869683466506e+00,-3.773565799769086127e+00,-1.547425021166440429e+00
-4.747474747474747403e+00,-7.727239810418897292e+00,-3.714617278615524043e+00,-1.444055003207905141e+00
-4.646464646464646187e+00,-7.618525802893318044e+00,-3.657187604031263639e+00,-1.335341060831325644e+00
-4.545454545454544970e+00,-7.504272808003695339e+00,-3.601102891613468415e+00,-1.221088152502084911e+00
-4.444444444444444642e+00,-7.384367160109762906e+00,-3.546199329976867265e+00,-1.101182597819235109e+00
-4.343434343434343425e+00,-7.258804431647867261e+00,-3.492321964746836649e+00,-9.756199681850699079e-01
-4.242424242424242209e+00,-7.127718746813136441e+00,-3.439323585892966939e+00,-8.445343562749225708e-01
-4.141414141414140992e+00,-6.991410030259193498e+00,-3.387063627502337582e+00,-7.082256987927695313e-01
-4.040404040404040664e+00,-6.850365267753932841e+00,-3.335407101505373006e+00,-5.671809738273798640e-01
-3.939393939393939448e+00,-6.705268140125418164e+00,-3.284223577301470076e+00,-4.220838570710550020e-01
-3.838383838383838231e+00,-6.556992323192199379e+00,-3.233386198924130817e+00,-2.738080032593357971e-01
-3.737373737373737459e+00,-6.406575022751431980e+00,-3.182770717022205709e+00,-1.233907350292526434e-01
-3.636363636363636243e+00,-6.255171571899587057e+00,-3.132254553620632542e+00,2.801285854807981229e-02
-3.535353535353535470e+00,-6.103993125058220670e+00,-3.081715879383534862e+00,1.791913581531701660e-01
-3.434343434343434254e+00,-5.954238181512398143e+00,-3.031032695448359071e+00,3.289463097544584880e-01
-3.333333333333333481e+00,-5.807024792550437908e+00,-2.980081915024229477e+00,4.761597010489956872e-01
-3.232323232323232265e+00,-5.663334119639539921e+00,-2.928738433905521354e+00,6.198503768044055784e-01
-3.131313131313131048e+00,-5.523971557879741923e+00,-2.876874185823407259e+00,7.592129448969784367e-01
-3.030303030303030276e+00,-5.389547858100427469e+00,-2.824357173445089408e+00,8.936366647786172512e-01
-2.929292929292929060e+00,-5.260478989245442882e+00,-2.771050465111974503e+00,1.022705546748452043e+00
-2.828282828282828287e+00,-5.137000614654986919e+00,-2.716811161957235932e+00,1.146183881460398402e+00
-2.727272727272727071e+00,-5.019192382248762740e+00,-2.661489323368560367e+00,1.263992195937241325e+00
-2.626262626262626299e+00,-4.907005974069908127e+00,-2.604926848288241281e+00,1.376178707909435639e+00
-2.525252525252525082e+00,-4.800294492255207324e+00,-2.546956343040933213e+00,1.482890289397044592e+00
-2.424242424242424310e+00,-4.698839251757485513e+00,-2.487399927240171227e+00,1.584345623208619491e+00
-2.323232323232323093e+00,-4.602372915263837072e+00,-2.426068075424371084e+00,1.680812024242750002e+00
-2.222222222222222321e+00,-4.510598402626085246e+00,-2.362758461850041236e+00,1.772586595042429103e+00
-2.121212121212121104e+00,-4.423203645852848531e+00,-2.297254883394495462e+00,1.859981391539508477e+00
-2.020202020202020332e+00,-4.339872713136340820e+00,-2.229326324104904167e+00,1.943312411424880315e+00
-1.919191919191919116e+00,-4.260293518321052630e+00,-2.158726258145014398e+00,2.022891681765929928e+00
-1.818181818181818121e+00,-4.184163358058948567e+00,-2.085192354116266689e+00,2.099021849402252116e+00
-1.717171717171717127e+00,-4.111192445969962250e+00,-2.008446723198584749e+00,2.171992781238596404e+00
-1.616161616161616132e+00,-4.041105681568698316e+00,-1.928196924561153658e+00,2.242079574623541127e+00
-1.515151515151515138e+00,-3.973643631670405352e+00,-1.844138256990609293e+00,2.309541647669898001e+00
-1.414141414141414144e+00,-3.908562671163740898e+00,-1.755957486478969543e+00,2.374622614601671788e+00
-1.313131313131313149e+00,-3.845634607101062752e+00,-1.663338660036319361e+00,2.437550686167868630e+00
-1.212121212121212155e+00,-3.784645870416435631e+00,-1.565971550265691903e+00,2.498539420832635471e+00
-1.111111111111111160e+00,-3.725396597396350984e+00,-1.463563344450842907e+00,2.557788689167794782e+00
-1.010101010101010166e+00,-3.667699506512184904e+00,-1.355854158278074095e+00,2.615485803412842536e+00
-9.090909090909090606e-01,-3.611378798940201307e+00,-1.242636721081657125e+00,2.671806526052959541e+00
-8.080808080808080662e-01,-3.556268791833166798e+00,-1.123780291574853596e+00,2.726916523873841758e+00
-7.070707070707070718e-01,-3.502212916450851310e+00,-9.992580362966256846e-01,2.780972391718329551e+00
-6.060606060606060774e-01,-3.449062774816201937e+00,-8.691762408516784388e-01,2.834122533413486078e+00
-5.050505050505050830e-01,-3.396676600891673559e+00,-7.338023884441554623e-01,2.886508707435616827e+00
-4.040404040404040331e-01,-3.344918443490950466e+00,-5.935876813108618144e-01,2.938266864160285152e+00
-3.030303030303030387e-01,-3.293657112320963254e+00,-4.491794036611571062e-01,2.989528194905753722e+00
-2.020202020202020166e-01,-3.242765152573110932e+00,-3.014174595450079819e-01,3.040420154375563122e+00
-1.010101010101010083e-01,-3.192117909776774010e+00,-1.513118008260363745e-01,3.091067397086791235e+00
0.000000000000000000e+00,-3.141592653589793116e+00,0.000000000000000000e+00,3.141592653589793116e+00
1.010101010101010083e-01,-3.091067397086791235e+00,1.513118008260363745e-01,3.192117909776774010e+00
2.020202020202020166e-01,-3.040420154375563122e+00,3.014174595450079819e-01,3.242765152573110932e+00
3.030303030303030387e-01,-2.989528194905753722e+00,4.491794036611571062e-01,3.293657112320963254e+00
4.040404040404040331e-01,-2.938266864160285152e+00,5.935876813108618144e-01,3.344918443490950466e+00
5.050505050505050830e-01,-2.886508707435616827e+00,7.338023884441554623e-01,3.396676600891673559e+00
6.060606060606060774e-01,-2.834122533413486078e+00,8.691762408516784388e-01,3.449062774816201937e+00
7.070707070707070718e-01,-2.780972391718329551e+00,9.992580362966256846e-01,3.502212916450851310e+00
8.080808080808080662e-01,-2.726916523873841758e+00,1.123780291574853596e+00,3.556268791833166798e+00
9.090909090909090606e-01,-2.671806526052959541e+00,1.242636721081657125e+00,3.611378798940201307e+00
1.010101010101010166e+00,-2.615485803412842536e+00,1.355854158278074095e+00,3.667699506512184904e+00
1.111111111111111160e+00,-2.557788689167794782e+00,1.463563344450842907e+00,3.725396597396350984e+00
1.212121212121212155e+00,-2.498539420832635471e+00,1.565971550265691903e+00,3.784645870416435631e+00
1.313131313131313149e+00,-2.437550686167868630e+00,1.663338660036319361e+00,3.845634607101062752e+00
1.414141414141414144e+00,-2.374622614601671788e+00,1.755957486478969543e+00,3.908562671163740898e+00
1.515151515151515138e+00,-2.309541647669898001e+00,1.844138256990609293e+00,3.973643631670405352e+00
1.616161616161616132e+00,-2.242079574623541127e+00,1.928196924561153658e+00,4.041105681568698316e+00
1.717171717171717127e+00,-2.171992781238596404e+00,2.008446723198584749e+00,4.111192445969962250e+00
1.818181818181818121e+00,-2.099021849402252116e+00,2.085192354116266689e+00,4.184163358058948567e+00
1.919191919191919116e+00,-2.022891681765929928e+00,2.158726258145014398e+00,4.260293518321052630e+00
2.020202020202020332e+00,-1.943312411424880315e+00,2.229326324104904167e+00,4.339872713136340820e+00
2.121212121212121104e+00,-1.859981391539508477e+00,2.297254883394495462e+00,4.423203645852848531e+00
2.222222222222222321e+00,-1.772586595042429103e+00,2.362758461850041236e+00,4.510598402626085246e+00
2.323232323232323093e+00,-1.680812024242750002e+00,2.426068075424371084e+00,4.602372915263837072e+00
2.424242424242424310e+00,-1.584345623208619491e+00,2.487399927240171227e+00,4.698839251757485513e+00
2.525252525252525082e+00,-1.482890289397044592e+00,2.546956343040933213e+00,4.800294492255207324e+00
2.626262626262626299e+00,-1.376178707909435639e+00,2.604926848288241281e+00,4.907005974069908127e+00
2.727272727272727071e+00,-1.263992195937241325e+00,2.661489323368560367e+00,5.019192382248762740e+00
2.828282828282828287e+00,-1.146183881460398402e+00,2.716811161957235932e+00,5.137000614654986919e+00
2.929292929292929060e+00,-1.022705546748452043e+00,2.771050465111974503e+00,5.260478989245442882e+00
3.030303030303030276e+00,-8.936366647786172512e-01,2.824357173445089408e+00,5.389547858100427469e+00
3.131313131313131048e+00,-7.592129448969784367e-01,2.876874185823407259e+00,5.523971557879741923e+00
3.232323232323232265e+00,-6.198503768044055784e-01,2.928738433905521354e+00,5.663334119639539921e+00
3.333333333333333481e+00,-4.761597010489956872e-01,2.980081915024229477e+00,5.807024792550437908e+00
3.434343434343434254e+00,-3.289463097544584880e-01,3.031032695448359071e+00,5.954238181512398143e+00
3.535353535353535470e+00,-1.791913581531701660e-01,3.081715879383534862e+00,6.103993125058220670e+00
3.636363636363636243e+00,-2.801285854807981229e-02,3.132254553620632542e+00,6.255171571899587057e+00
3.737373737373737459e+00,1.233907350292526434e-01,3.182770717022205709e+00,6.406575022751431980e+00
3.838383838383838231e+00,2.738080032593357971e-01,3.233386198924130817e+00,6.556992323192199379e+00
3.939393939393939448e+00,4.220838570710550020e-01,3.284223577301470076e+00,6.705268140125418164e+00
4.040404040404040664e+00,5.671809738273798640e-01,3.335407101505373006e+00,6.850365267753932841e+00
4.141414141414140992e+00,7.082256987927695313e-01,3.387063627502337582e+00,6.991410030259193498e+00
4.242424242424242209e+00,8.445343562749225708e-01,3.439323585892966939e+00,7.127718746813136441e+00
4.343434343434343425e+00,9.756199681850699079e-01,3.492321964746836649e+00,7.258804431647867261e+00
4.444444444444444642e+00,1.101182597819235109e+00,3.546199329976867265e+00,7.384367160109762906e+00
4.545454545454544970e+00,1.221088152502084911e+00,3.601102891613468415e+00,7.504272808003695339e+00
4.646464646464646187e+00,1.335341060831325644e+00,3.657187604031263639e+00,7.618525802893318044e+00
4.747474747474747403e+00,1.444055003207905141e+00,3.714617278615524043e+00,7.727239810418897292e+00
4.848484848484848619e+00,1.547425021166440429e+00,3.773565799769086127e+00,7.830609869683466506e+00
4.949494949494949836e+00,1.645702881557428165e+00,3.834218222063758841e+00,7.928887760123737749e+00
5.050505050505050164e+00,1.739176600528589134e+00,3.896772017458260517e+00,8.022361500504359810e+00
5.151515151515151381e+00,1.828154171928165317e+00,3.961438185747879981e+00,8.111339081855792443e+00
5.252525252525252597e+00,1.912951215547295414e+00,4.028442130638927310e+00,8.196136118006167592e+00
5.353535353535353813e+00,1.993881977282870643e+00,4.098024576000052654e+00,8.277066876502331638e+00
5.454545454545454142e+00,2.071253065369374369e+00,4.170442007566489195e+00,8.354437974602769046e+00
5.555555555555555358e+00,2.145359410058959249e+00,4.245966651808416259e+00,8.428544301837655794e+00
5.656565656565656575e+00,2.216481684968737653e+00,4.324885747313457429e+00,8.499666560515462876e+00
5.757575757575757791e+00,2.284885144685578240e+00,4.407499799343866265e+00,8.568070011489258064e+00
5.858585858585858119e+00,2.350819226808341877e+00,4.494119445609492836e+00,8.634004093908874466e+00
5.959595959595959336e+00,2.414517770965936005e+00,4.585060464944779035e+00,8.697702635807980087e+00
6.060606060606060552e+00,2.476199654504729342e+00,4.680636377011901494e+00,8.759384514317293480e+00
6.161616161616161769e+00,2.536069691036564766e+00,4.781148013561433707e+00,8.819254550678433446e+00
6.262626262626262097e+00,2.594319687240477457e+00,4.886869531549078438e+00,8.877504549860088190e+00
6.363636363636363313e+00,2.651129587325445680e+00,4.998030249298325067e+00,8.934314452602356127e+00
6.464646464646464530e+00,2.706668639036580171e+00,5.114792231463735739e+00,8.989853505112408882e+00
6.565656565656565746e+00,2.761096570818295959e+00,5.237224058196475518e+00,9.044281438595916711e+00
6.666666666666666963e+00,2.814564746664464767e+00,5.365272079896489466e+00,9.097749618918490100e+00
6.767676767676767291e+00,2.867217288039728640e+00,5.498731481985257297e+00,9.150402163767401120e+00
6.868686868686868507e+00,2.919192148877133519e+00,5.637220996556335351e+00,9.202377027712872248e+00
6.969696969696969724e+00,2.970622162368357078e+00,5.780166499520017709e+00,9.253807042892434609e+00
7.070707070707070940e+00,3.021636048667736052e+00,5.926797647569211236e+00,9.304820929778758298e+00
7.171717171717171269e+00,3.072359387150756849e+00,6.076163490150468860e+00,9.355544273829313084e+00
7.272727272727272485e+00,3.122915567221262734e+00,6.227167510367519476e+00,9.406100464338711831e+00
7.373737373737373701e+00,3.173426719793519535e+00,6.378621281910081819e+00,9.456611621865718575e+00
7.474747474747474918e+00,3.224014636267079847e+00,6.529310507790271778e+00,9.507199554533235286e+00
7.575757575757575246e+00,3.274801686600339323e+00,6.678064710989269237e+00,9.557986609404938605e+00
7.676767676767676463e+00,3.325911741603043037e+00,6.823820789690785205e+00,9.609096677566324018e+00
7.777777777777777679e+00,3.377471103604266389e+00,6.965672221342200210e+00,9.660656045683547077e+00
7.878787878787878896e+00,3.429609468096482150e+00,7.102899119664739302e+00,9.712794420075265833e+00
7.979797979797979224e+00,3.482460904846105709e+00,7.234978421550017913e+00,9.765645866503206207e+00
8.080808080808081328e+00,3.536164870792570358e+00,7.361576909024257098e+00,9.819349836484709826e+00
8.181818181818181657e+00,3.590867262937703419e+00,7.482531793433826017e+00,9.874052242698798665e+00
8.282828282828281985e+00,3.646721523309492063e+00,7.597824102407439995e+00,9.929906500970030692e+00
8.383838383838384090e+00,3.703889735800761862e+00,7.707549495733275968e+00,9.987074722451433573e+00
8.484848484848484418e+00,3.762543829496898251e+00,7.811889944274825304e+00,1.004572881804595497e+01
8.585858585858586522e+00,3.822866721550744806e+00,7.911088409592575310e+00,1.010605168671829723e+01
8.686868686868686851e+00,3.885053472029916133e+00,8.005427553833202481e+00,1.016823844478349592e+01
8.787878787878787179e+00,3.949312532669069231e+00,8.095212764434830177e+00,1.023249741710862537e+01
8.888888888888889284e+00,4.015866555988544029e+00,8.180758957093734907e+00,1.029905124867394939e+01
8.989898989898989612e+00,4.084953395585211311e+00,8.262381180486444876e+00,1.036813805180573134e+01
9.090909090909089940e+00,4.156826604896918909e+00,8.340387829923923135e+00,1.044001122655492608e+01
9.191919191919192045e+00,4.231755529044956887e+00,8.415076192994270343e+00,1.051494012216182661e+01
9.292929292929292373e+00,4.310024727580603177e+00,8.486729726446657907e+00,1.059320928212599711e+01
9.393939393939394478e+00,4.391932442140763726e+00,8.555616595642131728e+00,1.067511694047091630e+01
9.494949494949494806e+00,4.477787750798062127e+00,8.621989159561278981e+00,1.076097217865919475e+01
9.595959595959595134e+00,4.567905959742084576e+00,8.686084103077080343e+00,1.085109030287010157e+01
9.696969696969697239e+00,4.662601693037447426e+00,8.748123005081026804e+00,1.094578593507051067e+01
9.797979797979797567e+00,4.762179075562463559e+00,8.808313193526529972e+00,1.104536320378866776e+01
9.898989898989899672e+00,4.866918409775096599e+00,8.866848814512451327e+00,1.115010242182427902e+01
1.000000000000000000e+01,4.977058915300345276e+00,8.923911891978470123e+00,1.126024274199135533e+01


==> anc/W_deltapositive_rhosupercritical.csv <==
-3.000000000000000000e+00,-8.215267297993456452e+00,-1.951538866126196758e+00,-1.932081979335183997e+00,4.331646445588450689e+00,4.351103319633555344e+00
-2.969696969696969724e+00,-8.214847436495750443e+00,-1.952171562629493762e+00,-1.931662117144943291e+00,4.331013749369673427e+00,4.351523182366817899e+00
-2.939393939393939448e+00,-8.214404700234201329e+00,-1.952838240705091266e+00,-1.931219381176760841e+00,4.330347070958771916e+00,4.351965918680353873e+00
-2.909090909090909172e+00,-8.213937836336548060e+00,-1.953540708520063562e+00,-1.930752517883479236e+00,4.329644602573738510e+00,4.352432781630209746e+00
-2.878787878787878896e+00,-8.213445522953493949e+00,-1.954280868766647083e+00,-1.930260204385206624e+00,4.328904441947533321e+00,4.352925095111794818e+00
-2.848484848484848619e+00,-8.212926363698450416e+00,-1.955060723425990021e+00,-1.929741044489117430e+00,4.328124587395209666e+00,4.353444255951131936e+00
-2.818181818181818343e+00,-8.212378882307955763e+00,-1.955882378166259983e+00,-1.929193563875225115e+00,4.327302932957458381e+00,4.353991737086706948e+00
-2.787878787878788067e+00,-8.211801523779231005e+00,-1.956748047858976269e+00,-1.928616206396239319e+00,4.326437263382904241e+00,4.354569094429179721e+00
-2.757575757575757791e+00,-8.211192646376993309e+00,-1.957660062089215947e+00,-1.928007329686261873e+00,4.325525249292184071e+00,4.355177972398188047e+00
-2.727272727272727515e+00,-8.210550515309140707e+00,-1.958620870920088741e+00,-1.927365198949489988e+00,4.324564441128578629e+00,4.355820104873409981e+00
-2.696969696969697239e+00,-8.209873296608375171e+00,-1.959633049409331473e+00,-1.926687982312586200e+00,4.323552262811047875e+00,4.356497322475867406e+00
-2.666666666666666963e+00,-8.209159057835316631e+00,-1.960699304917716823e+00,-1.925973745766607070e+00,4.322486006619784327e+00,4.357211559184345440e+00
-2.636363636363636243e+00,-8.208405757508227651e+00,-1.961822483714801946e+00,-1.925220447071057883e+00,4.321362827457056355e+00,4.357964857763612088e+00
-2.606060606060605966e+00,-8.207611238346917304e+00,-1.963005577497586529e+00,-1.924425928360063098e+00,4.320179734541682137e+00,4.358759376157973264e+00
-2.575757575757575690e+00,-8.206773221259236806e+00,-1.964251728370806083e+00,-1.923587910541716184e+00,4.318933584629460753e+00,4.359597393634464524e+00
-2.545454545454545414e+00,-8.205889297857595466e+00,-1.965564237886508359e+00,-1.922703986737901216e+00,4.317621075726410851e+00,4.360481316888397352e+00
-2.515151515151515138e+00,-8.204956923885248443e+00,-1.966946574727075348e+00,-1.921771613037947635e+00,4.316238739659215895e+00,4.361413689187837228e+00
-2.484848484848484862e+00,-8.203973412218518391e+00,-1.968402381805099077e+00,-1.920788100768744178e+00,4.314782934070110265e+00,4.362397200141387543e+00
-2.454545454545454586e+00,-8.202935923809224761e+00,-1.969935482266905513e+00,-1.919750609365786564e+00,4.313249833292738700e+00,4.363434690835442886e+00
-2.424242424242424310e+00,-8.201841453779653790e+00,-1.971549889998914340e+00,-1.918656137497790626e+00,4.311635424347830536e+00,4.364529162840708132e+00
-2.393939393939394034e+00,-8.200686827302583026e+00,-1.973249818773564979e+00,-1.917501510258556641e+00,4.309935495727406085e+00,4.365683790009279974e+00
-2.363636363636363757e+00,-8.199468689444881164e+00,-1.975039689294602274e+00,-1.916283371580706607e+00,4.308145627415775003e+00,4.366901928211680328e+00
-2.333333333333333481e+00,-8.198183492812246342e+00,-1.976924135875346433e+00,-1.914998174176356205e+00,4.306261181376625835e+00,4.368187125278147676e+00
-2.303030303030303205e+00,-8.196827484207750203e+00,-1.978908019535580376e+00,-1.913642165771503478e+00,4.304277297643793077e+00,4.369543134076545599e+00
-2.272727272727272929e+00,-8.195396694440869823e+00,-1.980996437517586806e+00,-1.912211375616589049e+00,4.302188880630318124e+00,4.370973924434035318e+00
-2.242424242424242653e+00,-8.193886924439420127e+00,-1.983194731199078742e+00,-1.910701604138063781e+00,4.299990588976910999e+00,4.372483695310528162e+00
-2.212121212121212377e+00,-8.192293729240098799e+00,-1.985508495181662836e+00,-1.909108409797053207e+00,4.297676826330208755e+00,4.374076890631109826e+00
-2.181818181818181657e+00,-8.190612405544548835e+00,-1.987943589439247871e+00,-1.907427087721941916e+00,4.295241733601794287e+00,4.375758214212421393e+00
-2.151515151515151381e+00,-8.188837974920659235e+00,-1.990506148913669504e+00,-1.905652657955857920e+00,4.292679176703789068e+00,4.377532644130859296e+00
-2.121212121212121104e+00,-8.186965166016385353e+00,-1.993202591726431772e+00,-1.903779849301178828e+00,4.289982734026311917e+00,4.379405451871541288e+00
-2.090909090909090828e+00,-8.184988396463953819e+00,-1.996039632245750761e+00,-1.901803079566168231e+00,4.287145689772741797e+00,4.381382221318295578e+00
-2.060606060606060552e+00,-8.182901753350423135e+00,-1.999024291527173869e+00,-1.899716434164087087e+00,4.284161028871381838e+00,4.383468865972821149e+00
-2.030303030303030276e+00,-8.180698967260566334e+00,-2.002163905605698346e+00,-1.897513647086943811e+00,4.281021416447182482e+00,4.385671651922381287e+00
-2.000000000000000000e+00,-8.178373396171158660e+00,-2.005466137342637012e+00,-1.895188076238899733e+00,4.277719185550423298e+00,4.387997222021861710e+00
-1.969696969696969724e+00,-8.175918001916564037e+00,-2.008938988245944746e+00,-1.892732679929312933e+00,4.274246335691947785e+00,4.390452617434293714e+00
-1.939393939393939448e+00,-8.173325314320276647e+00,-2.012590804037636349e+00,-1.890139991477477466e+00,4.270594523071007842e+00,4.393045304771945325e+00
-1.909090909090909172e+00,-8.170587412756450618e+00,-2.016430286763049917e+00,-1.887402089751939016e+00,4.266755043821484072e+00,4.395783205317259856e+00
-1.878787878787878896e+00,-8.167695900950853627e+00,-2.020466507212113072e+00,-1.884510570054654499e+00,4.262718816045152792e+00,4.398674724790073931e+00
-1.848484848484848619e+00,-8.164641848302622407e+00,-2.024708910777013759e+00,-1.881456510636268620e+00,4.258476401110496745e+00,4.401728785971595670e+00
-1.818181818181818343e+00,-8.161415777845782316e+00,-2.029167323930922251e+00,-1.878230435826194533e+00,4.254017979423876383e+00,4.404954861037212233e+00
-1.787878787878787845e+00,-8.158007639426136492e+00,-2.033851967310511100e+00,-1.874822283543200241e+00,4.249333331663368796e+00,4.408363013806403607e+00
-1.757575757575757569e+00,-8.154406728326327070e+00,-2.038773461670454701e+00,-1.871221358927581013e+00,4.244411827534422699e+00,4.411963940289076014e+00
-1.727272727272727293e+00,-8.150601669244355918e+00,-2.043942823303084744e+00,-1.867416292524792354e+00,4.239242454821436468e+00,4.415769007339921615e+00
-1.696969696969697017e+00,-8.146580368480641710e+00,-2.049371480735445505e+00,-1.863394998808608261e+00,4.233813790144819400e+00,4.419790305599996749e+00
-1.666666666666666741e+00,-8.142329969697023273e+00,-2.055071280837253767e+00,-1.859144607189235909e+00,4.228113995027614536e+00,4.424040700671275417e+00
-1.636363636363636465e+00,-8.137836785010172491e+00,-2.061054473821084976e+00,-1.854651424501477130e+00,4.222130821057204386e+00,4.428533886480950699e+00
-1.606060606060606188e+00,-8.133086224619958671e+00,-2.067333724985882970e+00,-1.849900871023608673e+00,4.215851585681686942e+00,4.433284446808608337e+00
-1.575757575757575690e+00,-8.128062750619923449e+00,-2.073922110281285924e+00,-1.844877399991762479e+00,4.209263202709855989e+00,4.438307921240213894e+00
-1.545454545454545414e+00,-8.122749798166751134e+00,-2.080833119505980822e+00,-1.839564442943389722e+00,4.202352188816811385e+00,4.443620875572941387e+00
-1.515151515151515138e+00,-8.117129693609312469e+00,-2.088080644377696249e+00,-1.833944335124498393e+00,4.195104663849140714e+00,4.449240979067813129e+00
-1.484848484848484862e+00,-8.111183586593282868e+00,-2.095678959958648946e+00,-1.827998224832569019e+00,4.187506348190845884e+00,4.455187088761770831e+00
-1.454545454545454586e+00,-8.104891333644202334e+00,-2.103642717325752365e+00,-1.821705972089955106e+00,4.179542591178384114e+00,4.461479340854751285e+00
-1.424242424242424310e+00,-8.098231425646108761e+00,-2.111986933215874718e+00,-1.815046063980157109e+00,4.171198377239626609e+00,4.468139249425290060e+00
-1.393939393939394034e+00,-8.091180860656205454e+00,-2.120726960251365867e+00,-1.807995496414941616e+00,4.162458349225210519e+00,4.475189814446183689e+00
-1.363636363636363757e+00,-8.083715026842163809e+00,-2.129878471782847171e+00,-1.800529665088711040e+00,4.153306839470795708e+00,4.482655645578260462e+00
-1.333333333333333481e+00,-8.075807591761780202e+00,-2.139457425796155832e+00,-1.792622225649066481e+00,4.143727886477086564e+00,4.490563080074589486e+00
-1.303030303030302983e+00,-8.067430327183826577e+00,-2.149480032772742355e+00,-1.784244963765182268e+00,4.133705279052383830e+00,4.498940337051455352e+00
-1.272727272727272707e+00,-8.058552994508596967e+00,-2.159962719362980899e+00,-1.775367629645725698e+00,4.123222593978177031e+00,4.507817664756156084e+00
-1.242424242424242431e+00,-8.049143143991257077e+00,-2.170922077364358493e+00,-1.765957780331826932e+00,4.112263236127216004e+00,4.517227499220532572e+00
-1.212121212121212155e+00,-8.039165942520149599e+00,-2.182374817552636959e+00,-1.755980585466910826e+00,4.100810495861511917e+00,4.527204686486427931e+00
-1.181818181818181879e+00,-8.028583992007403580e+00,-2.194337709249261525e+00,-1.745398634426121864e+00,4.088847604783496514e+00,4.537786627794418770e+00
-1.151515151515151603e+00,-8.017357060470247987e+00,-2.206827514948741520e+00,-1.734171709771100023e+00,4.076357799906239698e+00,4.549013545929811997e+00
-1.121212121212121327e+00,-8.005441897275289875e+00,-2.219860918671648697e+00,-1.722256549487661825e+00,4.063324394907150250e+00,4.560928706997002813e+00
-1.090909090909090828e+00,-7.992791933402841664e+00,-2.233454448584681007e+00,-1.709606585478413932e+00,4.049730865782304789e+00,4.573578674516036280e+00
-1.060606060606060552e+00,-7.979356999717528431e+00,-2.247624382955079270e+00,-1.696171650658566010e+00,4.035560929881014225e+00,4.587013608222196837e+00
-1.030303030303030276e+00,-7.965083024808465417e+00,-2.262386662756977973e+00,-1.681897674413656452e+00,4.020798645670864424e+00,4.601287582013704913e+00
-1.000000000000000000e+00,-7.949911695089583397e+00,-2.277756780796646563e+00,-1.666726342881546197e+00,4.005428529984334851e+00,4.616458911852530989e+00
-9.696969696969697239e-01,-7.933780085171101781e+00,-2.293749664297805246e+00,-1.650594730794422649e+00,3.989435646382483824e+00,4.632590521597184541e+00
-9.393939393939394478e-01,-7.916620263487498477e+00,-2.310379571430081658e+00,-1.633434909190446538e+00,3.972805740056713830e+00,4.649750340927851333e+00
-9.090909090909091717e-01,-7.898358876624994807e+00,-2.327659945780542028e+00,-1.615173523880189421e+00,3.955525364651179210e+00,4.668011726562513175e+00
-8.787878787878787845e-01,-7.878916697731249918e+00,-2.345603290255697360e+00,-1.595731347574757653e+00,3.937582020787059545e+00,4.687453904004726724e+00
-8.484848484848485084e-01,-7.858208146931803029e+00,-2.364221011595594835e+00,-1.575022812401000838e+00,3.918964298223210019e+00,4.708162440643679503e+00
-8.181818181818182323e-01,-7.836140848255286784e+00,-2.383523283325358122e+00,-1.552955528052811340e+00,3.899662026646767643e+00,4.730229740042553033e+00
-7.878787878787878451e-01,-7.812615085039616325e+00,-2.403518872471777534e+00,-1.529429792908090224e+00,3.879666436786292749e+00,4.753755493452151093e+00
-7.575757575757575690e-01,-7.787523399654332046e+00,-2.424214995991546662e+00,-1.504338102193950366e+00,3.858970312860440455e+00,4.778847200779117621e+00
-7.272727272727272929e-01,-7.760750028155311675e+00,-2.445617136296862615e+00,-1.477564726790245642e+00,3.837568170799681155e+00,4.805620565854041182e+00
-6.969696969696970168e-01,-7.732170622744378718e+00,-2.467728898241224211e+00,-1.448985314427867044e+00,3.815456405831210596e+00,4.834199972921030763e+00
-6.666666666666667407e-01,-7.701651934291624535e+00,-2.490551806467607321e+00,-1.418466614613387522e+00,3.792633496502202828e+00,4.864718668106370991e+00
-6.363636363636363535e-01,-7.669051693833008443e+00,-2.514085186781746639e+00,-1.385866364705881537e+00,3.769100108386599590e+00,4.897318911532225982e+00
-6.060606060606060774e-01,-7.634218745593834399e+00,-2.538325944356877972e+00,-1.351033415921302883e+00,3.744859356641280002e+00,4.932151858096000652e+00
-5.757575757575758013e-01,-7.596993500489169548e+00,-2.563268444102514199e+00,-1.313808185085022950e+00,3.719916861610728098e+00,4.969377108136808552e+00
-5.454545454545454142e-01,-7.557208819205514239e+00,-2.588904400330434896e+00,-1.274023477277601568e+00,3.694280903259635540e+00,5.009161797249564785e+00
-5.151515151515151381e-01,-7.514691513345111318e+00,-2.615222691685922030e+00,-1.231506142743232779e+00,3.667962613219789336e+00,5.051679104274246157e+00
-4.848484848484848619e-01,-7.469264614122441692e+00,-2.642209254911545013e+00,-1.186079213601166416e+00,3.640976050847463341e+00,5.097106001882542259e+00
-4.545454545454545858e-01,-7.420750554145073785e+00,-2.669846990951469934e+00,-1.137565131166190513e+00,3.613338313941445445e+00,5.145620062331476063e+00
-4.242424242424242542e-01,-7.368975536259290138e+00,-2.698115699996824546e+00,-1.085790083413245455e+00,3.585069606625995053e+00,5.197395081017469387e+00
-3.939393939393939226e-01,-7.313775158152029832e+00,-2.726992021481587258e+00,-1.030589679638364453e+00,3.556193285873852084e+00,5.252595458926046845e+00
-3.636363636363636465e-01,-7.255001576345167180e+00,-2.756449408787372324e+00,-9.718160834359939049e-01,3.526735898466014874e+00,5.311369039490629440e+00
-3.333333333333333703e-01,-7.192532167938744614e+00,-2.786458146384017898e+00,-9.093466739881014282e-01,3.496727166588971425e+00,5.373838444047545515e+00
-3.030303030303030387e-01,-7.126279656199627333e+00,-2.816985419072768337e+00,-8.430941799600137898e-01,3.466199891138145972e+00,5.440090947942041844e+00
-2.727272727272727071e-01,-7.056203509874071855e+00,-2.847995368819658424e+00,-7.730180430460851237e-01,3.435189940446598644e+00,5.510167100719272959e+00
-2.424242424242424310e-01,-6.982321940672307825e+00,-2.879449170295614202e+00,-6.991364482373186862e-01,3.403736138529704469e+00,5.584048670047694785e+00
-2.121212121212121271e-01,-6.904723832450504695e+00,-2.911305251695484486e+00,-6.215382899883752366e-01,3.371880056960801397e+00,5.661646778647437372e+00
-1.818181818181818232e-01,-6.823579636590398678e+00,-2.943519462763788841e+00,-5.403941081390598589e-01,3.339665845537569844e+00,5.742790977329071289e+00
-1.515151515151515194e-01,-6.739149647148812150e+00,-2.976045296868496060e+00,-4.559640618820410829e-01,3.307140011606380270e+00,5.827220970121055998e+00
-1.212121212121212155e-01,-6.651788235685663686e+00,-3.008834172018072461e+00,-3.686026591122298357e-01,3.274351136000100748e+00,5.914582379921573541e+00
-9.090909090909091161e-02,-6.561943198102859753e+00,-3.041835710788442171e+00,-2.787576618577176091e-01,3.241349597405466909e+00,6.004427416849217103e+00
-6.060606060606060774e-02,-6.470148378339026785e+00,-3.074998066995334955e+00,-1.869628316430609061e-01,3.208187240679535979e+00,6.096222236298391550e+00
-3.030303030303030387e-02,-6.377009700492364708e+00,-3.108268262969795082e+00,-9.382422018658048701e-02,3.174917044435777047e+00,6.189360913868286573e+00
0.000000000000000000e+00,-6.283185307179586232e+00,-3.141592653589793116e+00,0.000000000000000000e+00,3.141592653589793116e+00,6.283185307179586232e+00
3.030303030303030387e-02,-6.189360913868286573e+00,-3.174917044435777047e+00,9.382422018658048701e-02,3.108268262969795082e+00,6.377009700492364708e+00
6.060606060606060774e-02,-6.096222236298391550e+00,-3.208187240679535979e+00,1.869628316430609061e-01,3.074998066995334955e+00,6.470148378339026785e+00
9.090909090909091161e-02,-6.004427416849217103e+00,-3.241349597405466909e+00,2.787576618577176091e-01,3.041835710788442171e+00,6.561943198102859753e+00
1.212121212121212155e-01,-5.914582379921573541e+00,-3.274351136000100748e+00,3.686026591122298357e-01,3.008834172018072461e+00,6.651788235685663686e+00
1.515151515151515194e-01,-5.827220970121055998e+00,-3.307140011606380270e+00,4.559640618820410829e-01,2.976045296868496060e+00,6.739149647148812150e+00
1.818181818181818232e-01,-5.742790977329071289e+00,-3.339665845537569844e+00,5.403941081390598589e-01,2.943519462763788841e+00,6.823579636590398678e+00
2.121212121212121271e-01,-5.661646778647437372e+00,-3.371880056960801397e+00,6.215382899883752366e-01,2.911305251695484486e+00,6.904723832450504695e+00
2.424242424242424310e-01,-5.584048670047694785e+00,-3.403736138529704469e+00,6.991364482373186862e-01,2.879449170295614202e+00,6.982321940672307825e+00
2.727272727272727071e-01,-5.510167100719272959e+00,-3.435189940446598644e+00,7.730180430460851237e-01,2.847995368819658424e+00,7.056203509874071855e+00
3.030303030303030387e-01,-5.440090947942041844e+00,-3.466199891138145972e+00,8.430941799600137898e-01,2.816985419072768337e+00,7.126279656199627333e+00
3.333333333333333703e-01,-5.373838444047545515e+00,-3.496727166588971425e+00,9.093466739881014282e-01,2.786458146384017898e+00,7.192532167938744614e+00
3.636363636363636465e-01,-5.311369039490629440e+00,-3.526735898466014874e+00,9.718160834359939049e-01,2.756449408787372324e+00,7.255001576345167180e+00
3.939393939393939226e-01,-5.252595458926046845e+00,-3.556193285873852084e+00,1.030589679638364453e+00,2.726992021481587258e+00,7.313775158152029832e+00
4.242424242424242542e-01,-5.197395081017469387e+00,-3.585069606625995053e+00,1.085790083413245455e+00,2.698115699996824546e+00,7.368975536259290138e+00
4.545454545454545858e-01,-5.145620062331476063e+00,-3.613338313941445445e+00,1.137565131166190513e+00,2.669846990951469934e+00,7.420750554145073785e+00
4.848484848484848619e-01,-5.097106001882542259e+00,-3.640976050847463341e+00,1.186079213601166416e+00,2.642209254911545013e+00,7.469264614122441692e+00
5.151515151515151381e-01,-5.051679104274246157e+00,-3.667962613219789336e+00,1.231506142743232779e+00,2.615222691685922030e+00,7.514691513345111318e+00
5.454545454545454142e-01,-5.009161797249564785e+00,-3.694280903259635540e+00,1.274023477277601568e+00,2.588904400330434896e+00,7.557208819205514239e+00
5.757575757575758013e-01,-4.969377108136808552e+00,-3.719916861610728098e+00,1.313808185085022950e+00,2.563268444102514199e+00,7.596993500489169548e+00
6.060606060606060774e-01,-4.932151858096000652e+00,-3.744859356641280002e+00,1.351033415921302883e+00,2.538325944356877972e+00,7.634218745593834399e+00
6.363636363636363535e-01,-4.897318911532225982e+00,-3.769100108386599590e+00,1.385866364705881537e+00,2.514085186781746639e+00,7.669051693833008443e+00
6.666666666666667407e-01,-4.864718668106370991e+00,-3.792633496502202828e+00,1.418466614613387522e+00,2.490551806467607321e+00,7.701651934291624535e+00
6.969696969696970168e-01,-4.834199972921030763e+00,-3.815456405831210596e+00,1.448985314427867044e+00,2.467728898241224211e+00,7.732170622744378718e+00
7.272727272727272929e-01,-4.805620565854041182e+00,-3.837568170799681155e+00,1.477564726790245642e+00,2.445617136296862615e+00,7.760750028155311675e+00
7.575757575757575690e-01,-4.778847200779117621e+00,-3.858970312860440455e+00,1.504338102193950366e+00,2.424214995991546662e+00,7.787523399654332046e+00
7.878787878787878451e-01,-4.753755493452151093e+00,-3.879666436786292749e+00,1.529429792908090224e+00,2.403518872471777534e+00,7.812615085039616325e+00
8.181818181818182323e-01,-4.730229740042553033e+00,-3.899662026646767643e+00,1.552955528052811340e+00,2.383523283325358122e+00,7.836140848255286784e+00
8.484848484848485084e-01,-4.708162440643679503e+00,-3.918964298223210019e+00,1.575022812401000838e+00,2.364221011595594835e+00,7.858208146931803029e+00
8.787878787878787845e-01,-4.687453904004726724e+00,-3.937582020787059545e+00,1.595731347574757653e+00,2.345603290255697360e+00,7.878916697731249918e+00
9.090909090909091717e-01,-4.668011726562513175e+00,-3.955525364651179210e+00,1.615173523880189421e+00,2.327659945780542028e+00,7.898358876624994807e+00
9.393939393939394478e-01,-4.649750340927851333e+00,-3.972805740056713830e+00,1.633434909190446538e+00,2.310379571430081658e+00,7.916620263487498477e+00
9.696969696969697239e-01,-4.632590521597184541e+00,-3.989435646382483824e+00,1.650594730794422649e+00,2.293749664297805246e+00,7.933780085171101781e+00
1.000000000000000000e+00,-4.616458911852530989e+00,-4.005428529984334851e+00,1.666726342881546197e+00,2.277756780796646563e+00,7.949911695089583397e+00
1.030303030303030276e+00,-4.601287582013704913e+00,-4.020798645670864424e+00,1.681897674413656452e+00,2.262386662756977973e+00,7.965083024808465417e+00
1.060606060606060552e+00,-4.587013608222196837e+00,-4.035560929881014225e+00,1.696171650658566010e+00,2.247624382955079270e+00,7.979356999717528431e+00
1.090909090909090828e+00,-4.573578674516036280e+00,-4.049730865782304789e+00,1.709606585478413932e+00,2.233454448584681007e+00,7.992791933402841664e+00
1.121212121212121327e+00,-4.560928706997002813e+00,-4.063324394907150250e+00,1.722256549487661825e+00,2.219860918671648697e+00,8.005441897275289875e+00
1.151515151515151603e+00,-4.549013545929811997e+00,-4.076357799906239698e+00,1.734171709771100023e+00,2.206827514948741520e+00,8.017357060470247987e+00
1.181818181818181879e+00,-4.537786627794418770e+00,-4.088847604783496514e+00,1.745398634426121864e+00,2.194337709249261525e+00,8.028583992007403580e+00
1.212121212121212155e+00,-4.527204686486427931e+00,-4.100810495861511917e+00,1.755980585466910826e+00,2.182374817552636959e+00,8.039165942520149599e+00
1.242424242424242431e+00,-4.517227499220532572e+00,-4.112263236127216004e+00,1.765957780331826932e+00,2.170922077364358493e+00,8.049143143991257077e+00
1.272727272727272707e+00,-4.507817664756156084e+00,-4.123222593978177031e+00,1.775367629645725698e+00,2.159962719362980899e+00,8.058552994508596967e+00
1.303030303030302983e+00,-4.498940337051455352e+00,-4.133705279052383830e+00,1.784244963765182268e+00,2.149480032772742355e+00,8.067430327183826577e+00
1.333333333333333481e+00,-4.490563080074589486e+00,-4.143727886477086564e+00,1.792622225649066481e+00,2.139457425796155832e+00,8.075807591761780202e+00
1.363636363636363757e+00,-4.482655645578260462e+00,-4.153306839470795708e+00,1.800529665088711040e+00,2.129878471782847171e+00,8.083715026842163809e+00
1.393939393939394034e+00,-4.475189814446183689e+00,-4.162458349225210519e+00,1.807995496414941616e+00,2.120726960251365867e+00,8.091180860656205454e+00
1.424242424242424310e+00,-4.468139249425290060e+00,-4.171198377239626609e+00,1.815046063980157109e+00,2.111986933215874718e+00,8.098231425646108761e+00
1.454545454545454586e+00,-4.461479340854751285e+00,-4.179542591178384114e+00,1.821705972089955106e+00,2.103642717325752365e+00,8.104891333644202334e+00
1.484848484848484862e+00,-4.455187088761770831e+00,-4.187506348190845884e+00,1.827998224832569019e+00,2.095678959958648946e+00,8.111183586593282868e+00
1.515151515151515138e+00,-4.449240979067813129e+00,-4.195104663849140714e+00,1.833944335124498393e+00,2.088080644377696249e+00,8.117129693609312469e+00
1.545454545454545414e+00,-4.443620875572941387e+00,-4.202352188816811385e+00,1.839564442943389722e+00,2.080833119505980822e+00,8.122749798166751134e+00
1.575757575757575690e+00,-4.438307921240213894e+00,-4.209263202709855989e+00,1.844877399991762479e+00,2.073922110281285924e+00,8.128062750619923449e+00
1.606060606060606188e+00,-4.433284446808608337e+00,-4.215851585681686942e+00,1.849900871023608673e+00,2.067333724985882970e+00,8.133086224619958671e+00
1.636363636363636465e+00,-4.428533886480950699e+00,-4.222130821057204386e+00,1.854651424501477130e+00,2.061054473821084976e+00,8.137836785010172491e+00
1.666666666666666741e+00,-4.424040700671275417e+00,-4.228113995027614536e+00,1.859144607189235909e+00,2.055071280837253767e+00,8.142329969697023273e+00
1.696969696969697017e+00,-4.419790305599996749e+00,-4.233813790144819400e+00,1.863394998808608261e+00,2.049371480735445505e+00,8.146580368480641710e+00
1.727272727272727293e+00,-4.415769007339921615e+00,-4.239242454821436468e+00,1.867416292524792354e+00,2.043942823303084744e+00,8.150601669244355918e+00
1.757575757575757569e+00,-4.411963940289076014e+00,-4.244411827534422699e+00,1.871221358927581013e+00,2.038773461670454701e+00,8.154406728326327070e+00
1.787878787878787845e+00,-4.408363013806403607e+00,-4.249333331663368796e+00,1.874822283543200241e+00,2.033851967310511100e+00,8.158007639426136492e+00
1.818181818181818343e+00,-4.404954861037212233e+00,-4.254017979423876383e+00,1.878230435826194533e+00,2.029167323930922251e+00,8.161415777845782316e+00
1.848484848484848619e+00,-4.401728785971595670e+00,-4.258476401110496745e+00,1.881456510636268620e+00,2.024708910777013759e+00,8.164641848302622407e+00
1.878787878787878896e+00,-4.398674724790073931e+00,-4.262718816045152792e+00,1.884510570054654499e+00,2.020466507212113072e+00,8.167695900950853627e+00
1.909090909090909172e+00,-4.395783205317259856e+00,-4.266755043821484072e+00,1.887402089751939016e+00,2.016430286763049917e+00,8.170587412756450618e+00
1.939393939393939448e+00,-4.393045304771945325e+00,-4.270594523071007842e+00,1.890139991477477466e+00,2.012590804037636349e+00,8.173325314320276647e+00
1.969696969696969724e+00,-4.390452617434293714e+00,-4.274246335691947785e+00,1.892732679929312933e+00,2.008938988245944746e+00,8.175918001916564037e+00
2.000000000000000000e+00,-4.387997222021861710e+00,-4.277719185550423298e+00,1.895188076238899733e+00,2.005466137342637012e+00,8.178373396171158660e+00
2.030303030303030276e+00,-4.385671651922381287e+00,-4.281021416447182482e+00,1.897513647086943811e+00,2.002163905605698346e+00,8.180698967260566334e+00
2.060606060606060552e+00,-4.383468865972821149e+00,-4.284161028871381838e+00,1.899716434164087087e+00,1.999024291527173869e+00,8.182901753350423135e+00
2.090909090909090828e+00,-4.381382221318295578e+00,-4.287145689772741797e+00,1.901803079566168231e+00,1.996039632245750761e+00,8.184988396463953819e+00
2.121212121212121104e+00,-4.379405451871541288e+00,-4.289982734026311917e+00,1.903779849301178828e+00,1.993202591726431772e+00,8.186965166016385353e+00
2.151515151515151381e+00,-4.377532644130859296e+00,-4.292679176703789068e+00,1.905652657955857920e+00,1.990506148913669504e+00,8.188837974920659235e+00
2.181818181818181657e+00,-4.375758214212421393e+00,-4.295241733601794287e+00,1.907427087721941916e+00,1.987943589439247871e+00,8.190612405544548835e+00
2.212121212121212377e+00,-4.374076890631109826e+00,-4.297676826330208755e+00,1.909108409797053207e+00,1.985508495181662836e+00,8.192293729240098799e+00
2.242424242424242653e+00,-4.372483695310528162e+00,-4.299990588976910999e+00,1.910701604138063781e+00,1.983194731199078742e+00,8.193886924439420127e+00
2.272727272727272929e+00,-4.370973924434035318e+00,-4.302188880630318124e+00,1.912211375616589049e+00,1.980996437517586806e+00,8.195396694440869823e+00
2.303030303030303205e+00,-4.369543134076545599e+00,-4.304277297643793077e+00,1.913642165771503478e+00,1.978908019535580376e+00,8.196827484207750203e+00
2.333333333333333481e+00,-4.368187125278147676e+00,-4.306261181376625835e+00,1.914998174176356205e+00,1.976924135875346433e+00,8.198183492812246342e+00
2.363636363636363757e+00,-4.366901928211680328e+00,-4.308145627415775003e+00,1.916283371580706607e+00,1.975039689294602274e+00,8.199468689444881164e+00
2.393939393939394034e+00,-4.365683790009279974e+00,-4.309935495727406085e+00,1.917501510258556641e+00,1.973249818773564979e+00,8.200686827302583026e+00
2.424242424242424310e+00,-4.364529162840708132e+00,-4.311635424347830536e+00,1.918656137497790626e+00,1.971549889998914340e+00,8.201841453779653790e+00
2.454545454545454586e+00,-4.363434690835442886e+00,-4.313249833292738700e+00,1.919750609365786564e+00,1.969935482266905513e+00,8.202935923809224761e+00
2.484848484848484862e+00,-4.362397200141387543e+00,-4.314782934070110265e+00,1.920788100768744178e+00,1.968402381805099077e+00,8.203973412218518391e+00
2.515151515151515138e+00,-4.361413689187837228e+00,-4.316238739659215895e+00,1.921771613037947635e+00,1.966946574727075348e+00,8.204956923885248443e+00
2.545454545454545414e+00,-4.360481316888397352e+00,-4.317621075726410851e+00,1.922703986737901216e+00,1.965564237886508359e+00,8.205889297857595466e+00
2.575757575757575690e+00,-4.359597393634464524e+00,-4.318933584629460753e+00,1.923587910541716184e+00,1.964251728370806083e+00,8.206773221259236806e+00
2.606060606060605966e+00,-4.358759376157973264e+00,-4.320179734541682137e+00,1.924425928360063098e+00,1.963005577497586529e+00,8.207611238346917304e+00
2.636363636363636243e+00,-4.357964857763612088e+00,-4.321362827457056355e+00,1.925220447071057883e+00,1.961822483714801946e+00,8.208405757508227651e+00
2.666666666666666963e+00,-4.357211559184345440e+00,-4.322486006619784327e+00,1.925973745766607070e+00,1.960699304917716823e+00,8.209159057835316631e+00
2.696969696969697239e+00,-4.356497322475867406e+00,-4.323552262811047875e+00,1.926687982312586200e+00,1.959633049409331473e+00,8.209873296608375171e+00
2.727272727272727515e+00,-4.355820104873409981e+00,-4.324564441128578629e+00,1.927365198949489988e+00,1.958620870920088741e+00,8.210550515309140707e+00
2.757575757575757791e+00,-4.355177972398188047e+00,-4.325525249292184071e+00,1.928007329686261873e+00,1.957660062089215947e+00,8.211192646376993309e+00
2.787878787878788067e+00,-4.354569094429179721e+00,-4.326437263382904241e+00,1.928616206396239319e+00,1.956748047858976269e+00,8.211801523779231005e+00
2.818181818181818343e+00,-4.353991737086706948e+00,-4.327302932957458381e+00,1.929193563875225115e+00,1.955882378166259983e+00,8.212378882307955763e+00
2.848484848484848619e+00,-4.353444255951131936e+00,-4.328124587395209666e+00,1.929741044489117430e+00,1.955060723425990021e+00,8.212926363698450416e+00
2.878787878787878896e+00,-4.352925095111794818e+00,-4.328904441947533321e+00,1.930260204385206624e+00,1.954280868766647083e+00,8.213445522953493949e+00
2.909090909090909172e+00,-4.352432781630209746e+00,-4.329644602573738510e+00,1.930752517883479236e+00,1.953540708520063562e+00,8.213937836336548060e+00
2.939393939393939448e+00,-4.351965918680353873e+00,-4.330347070958771916e+00,1.931219381176760841e+00,1.952838240705091266e+00,8.214404700234201329e+00
2.969696969696969724e+00,-4.351523182366817899e+00,-4.331013749369673427e+00,1.931662117144943291e+00,1.952171562629493762e+00,8.214847436495750443e+00
3.000000000000000000e+00,-4.351103319633555344e+00,-4.331646445588450689e+00,1.932081979335183997e+00,1.951538866126196758e+00,8.215267297993456452e+00


==> anc/constant_W_delta=0.csv <==
0.000000000000000000e+00,0.000000000000000000e+00,5.490389850241372133e-03,6.632351259172228453e+00,7.656309216261897532e+00,-9.755235955923843960e+00,8.614449681894774002e+00,-9.992089841021883245e+00,6.584843290663600079e+00,-9.877729287826277016e+00,2.181883512826383875e-02,4.963699966573482669e+00,8.775873004247722320e-02,7.130616184312050798e+00
3.483592826188802033e-03,-4.506300589820727565e-01,1.522273927419796336e-01,5.353319634030984098e+00,7.416783691369478682e+00,-9.313828963843175046e+00,8.369502824848131795e+00,-9.508652728737491344e+00,6.341757769124185984e+00,-9.474595624565871788e+00,1.333222839215846278e-01,4.053670566676982112e+00,2.548831790483096493e-01,6.258232794327010851e+00
1.719590817520931861e-02,-6.204453656658844851e-01,2.786677867744037917e-01,4.748380570088176711e+00,7.188137761989548125e+00,-8.889120059884609404e+00,8.136481250546511390e+00,-9.042728763218295995e+00,6.108598804454416609e+00,-9.087480472365847106e+00,2.283612103124637582e-01,3.540480914128224299e+00,4.045543787059098784e-01,5.683504523703855504e+00
3.413740715044850937e-02,-7.218870078475808638e-01,3.920842570582572240e-01,4.297061765691899460e+00,6.969959340533510073e+00,-8.480518266906219793e+00,7.914952986463113405e+00,-8.593680460765781959e+00,5.884970990804776925e+00,-8.715824344507231203e+00,3.122416405187091182e-01,3.150848458570074673e+00,5.415075924100622995e-01,5.233304300652741325e+00
5.324459339738602665e-02,-7.956317096532882216e-01,4.952848196033032835e-01,3.928546779897672980e+00,6.761850945096249177e+00,-8.087452594421561614e+00,7.704501826535226527e+00,-8.160890843022517771e+00,5.670492734590236950e+00,-8.359087299473678456e+00,3.872666891765814134e-01,2.830278698880145161e+00,6.681568416853661541e-01,4.858152511987535505e+00
7.398012617933018287e-02,-8.526444696014946478e-01,5.899531029718610986e-01,3.614683628880685617e+00,6.563429194070391937e+00,-7.709371218893313227e+00,7.504726800741203796e+00,-7.743762529399908168e+00,5.464795770670342279e+00,-8.016748193626664687e+00,4.548513803128902411e-01,2.555951681967617350e+00,7.860714361108237513e-01,4.535306760530098735e+00
9.599376163088872704e-02,-8.979762628525137513e-01,6.772599680437416669e-01,3.340729577055747690e+00,6.374324335071629655e+00,-7.345740657715134070e+00,7.315241713120667733e+00,-7.341716850284030649e+00,5.267524697996188721e+00,-7.688303960975511053e+00,5.159899492557113998e-01,2.315617226805970486e+00,8.963913042980494739e-01,4.251961119963191926e+00
1.190310991463317813e-01,-9.345049943506132939e-01,7.580875841116236913e-01,3.097748989423311450e+00,6.194179799439194944e+00,-6.996045015011993051e+00,7.135674684760918929e+00,-6.954192997866961434e+00,5.078336536405894996e+00,-7.373268916648784810e+00,5.714349880582375585e-01,2.101740199346600058e+00,1.000000000000000000e+00,4.000000000000000000e+00
1.428957210158566804e-01,-9.640801159892530281e-01,8.331349384403515801e-01,2.879800849613817437e+00,6.022651775287161335e+00,-6.659785275375404545e+00,6.965667711146589447e+00,-6.580647215419379137e+00,4.896900298271380514e+00,-7.071174086264758962e+00,6.217838679705967042e-01,1.909261947565957351e+00,1.097612172037508271e+00,3.773860811247375047e+00
1.674299504357506518e-01,-9.879868177391950557e-01,9.029752815416237643e-01,2.682673163206385158e+00,5.859408762093607059e+00,-6.336478472915514359e+00,6.804876245572944349e+00,-6.220552018298338481e+00,4.722896575002106800e+00,-6.781566561209641186e+00,6.675265334152503671e-01,1.734571806968099317e+00,1.189823463907145218e+00,3.569511196175380263e+00
1.925037822231442097e-01,-1.007168489814896040e+00,9.680905982906212737e-01,2.503235166020596481e+00,5.704131204786068388e+00,-6.025657126923031015e+00,6.652968795498249044e+00,-5.873395450924646433e+00,4.556017142149030086e+00,-6.504008873565156001e+00,7.090745094078844124e-01,1.574972980856786720e+00,1.277141378589334630e+00,3.383903386837257443e+00
2.180079363878118515e-01,-1.022346377468503764e+00,1.028893807328628451e+00,2.339073920032944010e+00,5.556511127653327442e+00,-5.726868599482274114e+00,6.509626547066568847e+00,-5.538680382102720401e+00,4.395964580517583542e+00,-6.238078390825105402e+00,7.467797176071427900e-01,1.428379892187945144e+00,1.360005758199588355e+00,3.214657037363980674e+00
2.438492277997544033e-01,-1.034089177504921242e+00,1.085743827777746029e+00,2.188275873763944723e+00,5.416251745352752778e+00,-5.439674411517887442e+00,6.374542994272048624e+00,-5.215923829505085152e+00,4.242451908677015382e+00,-5.983366745219590221e+00,7.809473500762025289e-01,1.293134471423965426e+00,1.438802891814349394e+00,3.059864557657267614e+00
2.699473137346430351e-01,-1.042856461168477855e+00,1.138956263697266991e+00,2.049288088038098365e+00,5.283067095157334414e+00,-5.163649612016006252e+00,6.247423599817019557e+00,-4.904656333580837746e+00,4.095202231152235584e+00,-5.739479278697739772e+00,8.118450376720031114e-01,1.167888756201599598e+00,1.513875702963563663e+00,2.917964633655816264e+00
2.962323372869324345e-01,-1.049026927891387073e+00,1.188811231257450141e+00,1.920826241221239128e+00,5.156681755523796262e+00,-4.898382333157997870e+00,6.127985455071017107e+00,-4.604421348237835332e+00,3.953948404830527341e+00,-5.506034497066498723e+00,8.397095853979403834e-01,1.051526771300367313e+00,1.585531313349794358e+00,2.787657013359097657e+00
3.226431493309911969e-01,-1.052917666693237164e+00,1.235559272622075211e+00,1.801811153565897383e+00,5.036830466088601632e+00,-4.643473109922119590e+00,6.015956966631749836e+00,-4.314774681061830819e+00,3.818432710941904951e+00,-5.282663566231081909e+00,8.647520887316131333e-01,9.431102899488598146e-01,1.654046812708295233e+00,2.667843030727218512e+00
3.491259400804876400e-01,-1.054797734039466306e+00,1.279425900271884853e+00,1.691324136348949292e+00,4.923257880159360944e+00,-4.398534526732041705e+00,5.911077554803107148e+00,-4.035283972713672895e+00,3.688406543725903930e+00,-5.069009830801883609e+00,8.871618873337610012e-01,8.418403365159992102e-01,1.719673758840699618e+00,2.557582958253948213e+00
3.756331583979403144e-01,-1.054898029589137476e+00,1.320615209584009575e+00,1.588574029179490754e+00,4.815718213144668525e+00,-4.163190589319556878e+00,5.813097353532929112e+00,-3.765528178293463313e+00,3.563630109759356124e+00,-4.864728309312129184e+00,9.071096924753681012e-01,7.470290362483665847e-01,1.782641756070729722e+00,2.456064643579204176e+00
4.021226598848608447e-01,-1.053418462301608294e+00,1.359312757039752295e+00,1.492872948555437507e+00,4.713975011586499342e+00,-3.937076420280102074e+00,5.721776938934002743e+00,-3.505097122567419454e+00,3.443872141117018781e+00,-4.669485258449771692e+00,9.247501011108868463e-01,6.580785906271389152e-01,1.843161352532088237e+00,2.362579887996099526e+00
4.285569903818538529e-01,-1.050533590095896308e+00,1.395687918186341525e+00,1.403617681938741812e+00,4.617800834780375396e+00,-3.719837706858624582e+00,5.636887068420383784e+00,-3.253591094332738187e+00,3.328909619131797282e+00,-4.482957758925069314e+00,9.402236502238344729e-01,5.744652603597983909e-01,1.901426415043719897e+00,2.276506397982843044e+00
4.549028089251156426e-01,-1.046396846535114333e+00,1.429895819134818558e+00,1.320275478733694330e+00,4.526977032173546966e+00,-3.511130421010355107e+00,5.558208410798493482e+00,-3.010620410372156108e+00,3.218527507910486030e+00,-4.304833283187695869e+00,9.536585173122893444e-01,4.957269405691530628e-01,1.957616103464532964e+00,2.197293737277692838e+00
4.811303990832201949e-01,-1.041143914459842668e+00,1.462078966389073642e+00,1.242372742058255097e+00,4.441293458096827962e+00,-3.310620356188894498e+00,5.485531304551503062e+00,-2.775805061353285641e+00,3.112518498077244011e+00,-4.134809286341851298e+00,9.651719353778813737e-01,4.214534641689703931e-01,2.011896531961220091e+00,2.124452214379433546e+00
5.072132585584052666e-01,-1.034895397893415003e+00,1.492368613267457178e+00,1.169486098535359009e+00,4.360548255856198097e+00,-3.117982862464055760e+00,5.418655517653498954e+00,-2.548774368275268376e+00,3.010682758829350547e+00,-3.972592848398929011e+00,9.748714025652923665e-01,3.512787723571084153e-01,2.064422177900535615e+00,2.057544013631938284e+00
5.331277524055068051e-01,-1.027758932991967411e+00,1.520885929368394507e+00,1.101235180424605886e+00,4.284547606486905025e+00,-2.932902481414163542e+00,5.357390018549073041e+00,-2.329166666162393096e+00,2.912827700013747467e+00,-3.817900304156380820e+00,9.828557064457400516e-01,2.848746629487190485e-01,2.115337093740532914e+00,1.996175973618644628e+00
5.588528047660918929e-01,-1.019831002192533864e+00,1.547743006368809349e+00,1.037276722553202468e+00,4.213105499017439470e+00,-2.755072648640212840e+00,5.301552749996836233e+00,-2.116629005424036869e+00,2.818767753524361375e+00,-3.670456922689645740e+00,9.892158081917431511e-01,2.219456750142039803e-01,2.164775951584865243e+00,1.939993698459610894e+00
5.843696379378375827e-01,-1.011198377267595427e+00,1.573043728067841096e+00,9.772997106434090364e-01,4.146043510034541413e+00,-2.584195419460276533e+00,5.250970420080122381e+00,-1.910816888702654204e+00,2.728324142515598183e+00,-3.529996543711072299e+00,9.940356178852094438e-01,1.622248379180598610e-01,2.212864954159730058e+00,1.888676681888922237e+00
6.096615459652923175e-01,-1.001939317166270271e+00,1.596884519332515850e+00,9.210214352662495774e-01,4.083190606490234131e+00,-2.419981243212302680e+00,5.205478289160196503e+00,-1.711394011036383445e+00,2.641324669211583931e+00,-3.396261259975438485e+00,9.973926493045656150e-01,1.054702464744246559e-01,2.259722633716540141e+00,1.841934238235613863e+00
6.347136907401117467e-01,-9.921246125873477428e-01,1.619355026787882013e+00,8.681839891114682128e-01,4.024382945670203604e+00,-2.262148747710847285e+00,5.164919963139817050e+00,-1.518032014224993009e+00,2.557603517775474344e+00,-3.269001142486267941e+00,9.993586262790207231e-01,5.146204953196074211e-02,2.305460557023317314e+00,1.799502079473817240e+00
6.595129332926390475e-01,-9.818183973156837663e-01,1.640538695784812928e+00,8.185514890539172805e-01,3.969463617870913730e+00,-2.110424400897399799e+00,5.129147224425843810e+00,-1.330410298910854161e+00,2.477001054443161987e+00,-3.147973939508506458e+00,1.000000000000000000e+00,0.000000000000000000e+00,2.350183951591670262e+00,1.761139410242164693e+00
6.840476656996455906e-01,-9.710789428380114385e-01,1.660513295743158313e+00,7.719076154952876356e-01,3.918282514889909862e+00,-1.964542422334811800e+00,5.098019756584486473e+00,-1.148215712481063022e+00,2.399363638737868065e+00,-3.032944807051810798e+00,9.993784105620467928e-01,-4.909863470592011614e-02,2.393992263010247701e+00,1.726626459348155507e+00
7.083076814279084532e-01,-9.599592402574101957e-01,1.679351384446943207e+00,7.280535288092587765e-01,3.870696110929063849e+00,-1.824244549190189080e+00,5.071405033251432215e+00,-9.711424389556595482e-01,2.324543440981579057e+00,-2.923686046181750875e+00,9.975511194140855853e-01,-9.600092974000611068e-02,2.436979656492086477e+00,1.695762347454768060e+00
7.322840401859552761e-01,-9.485075974488218487e-01,1.697120727252406258e+00,6.868060468988398393e-01,3.826567252587365964e+00,-1.689279820238588137e+00,5.049178199074463969e+00,-7.988918621839009582e-01,2.252398264658336480e+00,-2.819976843869135941e+00,9.945713556673489997e-01,-1.408597545328033607e-01,2.479235468221212990e+00,1.668363245965682529e+00
7.559689658303558879e-01,-9.367680613756391717e-01,1.713884666398222345e+00,6.479961104173188602e-01,3.785765033622615849e+00,-1.559404464230373488e+00,5.031221752772640166e+00,-6.311722251415758933e-01,2.182791378210361177e+00,-2.721603043875614247e+00,9.904886802518995115e-01,-1.838151920688233520e-01,2.520844612473884805e+00,1.644260784687725740e+00
7.793557368222968629e-01,-9.247808819465047625e-01,1.729702453159917441e+00,6.114674512638518245e-01,3.748164570533270901e+00,-1.434381695968112602e+00,5.017425437223360873e+00,-4.676985095373595858e-01,2.115591349249499320e+00,-2.628356896461931491e+00,9.853492748561002434e-01,-2.249956323522001866e-01,2.561887952922769607e+00,1.623300653114071235e+00
8.024385958721992340e-01,-9.125828684896968301e-01,1.744629568341236725e+00,5.770753066397658060e-01,3.713646835699000004e+00,-1.313981563858168888e+00,5.007686088852547179e+00,-3.081922668312466751e-01,2.050671886952387002e+00,-2.540036850381816702e+00,9.791962404233638395e-01,-2.645188461903297816e-01,2.602442639670738522e+00,1.605341381825569957e+00
8.252126813907616487e-01,-9.002076458441707896e-01,1.758717982648235534e+00,5.446854606408357835e-01,3.682098500408877317e+00,-1.197980807990352670e+00,5.001907439823360946e+00,-1.523813996470433363e-01,1.987911690517677021e+00,-2.456447318545076364e+00,9.720698409831152187e-01,-3.024928171481849337e-01,2.642582418154636237e+00,1.590253264788433762e+00
8.476739292272519322e-01,-8.876860417839076423e-01,1.772016422766993671e+00,5.141732365178118824e-01,3.653411764526607541e+00,-1.086162705741618550e+00,5.000000000000000000e+00,0.000000000000000000e+00,1.927194298499658398e+00,-2.377398478101594659e+00,9.640077396121068398e-01,-3.390165080489742633e-01,2.682377912443323353e+00,1.577917407360428070e+00
8.698190247931583130e-01,-8.750462555387190644e-01,1.784570588900802335e+00,4.854227353863556083e-01,3.627484190284251397e+00,-9.783169278230281485e-01,5.001880886082314071e+00,1.492118247839042122e-01,1.868407949248275912e+00,-2.302706059816354678e+00,9.550452200936631053e-01,-3.741805466322590812e-01,2.721896886566455898e+00,1.568224878504058450e+00
8.916453249911366896e-01,-8.623141473560085313e-01,1.796423375964558478e+00,4.583260436533727611e-01,3.604218549804603544e+00,-8.742393961767009891e-01,5.007473664372871447e+00,2.955081738526583734e-01,1.811445447157572941e+00,-2.232191131616577451e+00,9.452153876146505151e-01,-4.080678089611498582e-01,2.761204485050113178e+00,1.561075959994742135e+00
9.131508146516930102e-01,-8.495133886308084969e-01,1.807615057369519107e+00,4.327826191129674482e-01,3.583522662407571335e+00,-7.737321369912550928e-01,5.016708201582008364e+00,4.391375731414233208e-01,1.756204016424770309e+00,-2.165679931031861738e+00,9.345493567879826768e-01,-4.407539331071825828e-01,2.800363453726936402e+00,1.556379487675912499e+00
9.343340429295404759e-01,-8.366656880165367349e-01,1.818183469776853300e+00,4.086986614886451985e-01,3.565309257474150062e+00,-6.766031516457088335e-01,5.029520569575729461e+00,5.803431076760721119e-01,1.702585189384016484e+00,-2.103003629650232131e+00,9.230764305819582072e-01,-4.723077838989553356e-01,2.839434350891806513e+00,1.554052226175260287e+00
9.551940858304529547e-01,-8.237909152859338446e-01,1.828164169079576462e+00,3.859866112414179762e-01,3.549495788332810431e+00,-5.826662279212597717e-01,5.045852860766463444e+00,7.193626848827967546e-01,1.650494690950058185e+00,-2.043998145392443178e+00,9.108242576670598778e-01,-5.027918020523926002e-01,2.878475737000940615e+00,1.554018346393342798e+00
9.757304944990581319e-01,-8.109072794473616286e-01,1.837590585852070024e+00,3.645646448407798279e-01,3.536004318132591973e+00,-4.917408360339434736e-01,5.065653085007410183e+00,8.564292263529948990e-01,1.599842303597810655e+00,-1.988503956064171740e+00,8.978189979317071634e-01,-5.322623884944293060e-01,2.917544354503061044e+00,1.556208939046849649e+00
9.959432588825708477e-01,-7.980314506268346708e-01,1.846494162841677555e+00,3.443562489833461582e-01,3.524761419089343040e+00,-4.036520224831510739e-01,5.088875048943173773e+00,9.917708757037604350e-01,1.550541760108909317e+00,-1.936365896440795709e+00,8.840854665802212464e-01,-5.607701735406301902e-01,2.956695297736049000e+00,1.560561569787388914e+00
1.015832766435832868e+00,-7.851786947445908993e-01,1.854904481353783163e+00,3.252898266941827154e-01,3.515697954827047944e+00,-3.182301716332323616e-01,5.115478250912202540e+00,1.125611202256988408e+00,1.502510640268428732e+00,-1.887432956089071689e+00,8.696472767807938986e-01,-5.883602700058682133e-01,2.995982168600022089e+00,1.567019895286435816e+00
1.035399777315402003e+00,-7.723629506000051492e-01,1.862849384296473287e+00,3.072983262134798554e-01,3.508748990032651172e+00,-2.353109028702046468e-01,5.145427707396185824e+00,1.258169531257287588e+00,1.455670269710915177e+00,-1.841558071625125859e+00,8.545269751695832028e-01,-6.150724755210359440e-01,3.035457226728474289e+00,1.575533297795790766e+00
1.054645386244088101e+00,-7.595969534517590382e-01,1.870355084684101721e+00,2.903189170047614787e-01,3.503853662734382812e+00,-1.547349201830223731e-01,5.178693923990709713e+00,1.389661057147616452e+00,1.409945620770466146e+00,-1.798597924249219160e+00,8.387461733284924392e-01,-6.409414405769356948e-01,3.075171528309244007e+00,1.586056567885205659e+00
1.073570987242413066e+00,-7.468923489021348505e-01,1.877446261069755762e+00,2.742927122824606601e-01,3.500955033025253016e+00,-7.634782559384326039e-02,5.215252760745429761e+00,1.520297129774083045e+00,1.365265222430573910e+00,-1.758412728718415030e+00,8.223256755298551379e-01,-6.659967993476352266e-01,3.115175058161906652e+00,1.598549612356067851e+00
1.092178262510888898e+00,-7.342597247960946927e-01,1.884146160722143692e+00,2.591644688625275861e-01,3.500000000000000000e+00,0.000000000000000000e+00,5.255085342773166524e+00,1.650285502554801331e+00,1.321561074750139619e+00,-1.720866002614346524e+00,8.052856036738178513e-01,-6.902632637502875701e-01,3.155516855745070792e+00,1.612977186238089500e+00
1.110469140482285288e+00,-7.217087435988037702e-01,1.890476688089282487e+00,2.448823344749106734e-01,3.500939159282037583e+00,7.445356139873621215e-02,5.298177971349701032e+00,1.779830578413898134e+00,1.278768565862463236e+00,-1.685824347041509963e+00,7.876455211518887944e-01,-7.137606826869299370e-01,3.196245133312611397e+00,1.629308656005522327e+00
1.128445785825537007e+00,-7.092481721045450493e-01,1.896458484857557192e+00,2.313976242655980675e-01,3.503726696925558493e+00,1.471534199515520669e-01,5.344522041915577226e+00,1.909133660123931486e+00,1.236826395264976508e+00,-1.653157157118675835e+00,7.694245499313696612e-01,-7.365040610461819348e-01,3.237407389142239023e+00,1.647517781631555156e+00
1.146110572453618692e+00,-6.968859642316175274e-01,1.902111005799342669e+00,2.186646105983475474e-01,3.508320254630266533e+00,2.182359048108833410e-01,5.394113974575904358e+00,2.038393209057939970e+00,1.195676521992360408e+00,-1.622736511480674437e+00,7.506414987280266571e-01,-7.585035499023363714e-01,3.279050513322178340e+00,1.667582528759093075e+00
1.163466061224699200e+00,-6.846293289238709612e-01,1.907452592475634479e+00,2.066403199022498194e-01,3.514680878622783222e+00,2.878331856001297706e-01,5.446955147213222048e+00,2.167805106513001068e+00,1.155264082492619693e+00,-1.594436776073275830e+00,7.313149825399376525e-01,-7.797643971833084775e-01,3.321220896403216827e+00,1.689484868668601703e+00
1.180514991039934847e+00,-6.724847556764022016e-01,1.912500539102545138e+00,1.952843545650080892e-01,3.522772866379297430e+00,3.560735131550933907e-01,5.503051823516553753e+00,2.297562911603292068e+00,1.115537344092033312e+00,-1.568134370158263069e+00,7.114635443538618320e-01,-8.002868521810886371e-01,3.363964522064153417e+00,1.713210642224767266e+00
1.197260250572842688e+00,-6.604581014730930288e-01,1.917271154358063168e+00,1.845587276705435154e-01,3.532563693361118862e+00,4.230813584846852549e-01,5.562415089338714758e+00,2.427858121988686335e+00,1.076447658502674098e+00,-1.543707484503020977e+00,6.911057905111896993e-01,-8.200660295637867137e-01,3.407327067471369375e+00,1.738749394283753746e+00
1.213704870126983915e+00,-6.485546160091604229e-01,1.921779823149093458e+00,1.744276983875924780e-01,3.544023912611858229e+00,4.889775934995568285e-01,5.625060852819800061e+00,2.558880468613264458e+00,1.037949403899511180e+00,-1.521035762907797961e+00,6.702605091908072632e-01,-8.390917420365842094e-01,3.451353990102656422e+00,1.766094260717893993e+00
1.229852002852312332e+00,-6.367789966730995621e-01,1.926041063923223273e+00,1.648576221377446860e-01,3.557127099256966574e+00,5.538795954193517224e-01,5.691009734467193937e+00,2.690818153489558551e+00,1.000000000000000000e+00,-1.500000000000000000e+00,6.489468217478777667e-01,-8.573482372269314311e-01,3.496090620727546394e+00,1.795241835386480300e+00
1.245704913405866643e+00,-6.251354220737104228e-01,1.930068562715528513e+00,1.558168606534827971e-01,3.571849708455891559e+00,6.179015297174730303e-01,5.760287094759544146e+00,2.823858147698670606e+00,9.625598296304133106e-01,-1.480481693304077861e+00,6.271843100191432097e-01,-8.748139499134734987e-01,3.541582245315283650e+00,1.826192078005743458e+00
1.261266971758416622e+00,-6.136275708532991091e-01,1.933875241768069353e+00,1.472756055658795693e-01,3.588171005325416107e+00,6.811544877426560785e-01,5.832922966728876446e+00,2.958186452692975976e+00,9.255922336571907882e-01,-1.462362707033622256e+00,6.049931814673100705e-01,-8.914610915371879996e-01,3.587874191342889763e+00,1.858948210768087694e+00
1.276541628924058980e+00,-6.022586931667195387e-01,1.937473295931893214e+00,1.392057850205560554e-01,3.606073046835392315e+00,7.437465670909606530e-01,5.908952040177709364e+00,3.093988376325435663e+00,8.890635361551204596e-01,-1.445524914591104215e+00,5.823944198195347699e-01,-9.072552627159726768e-01,3.635011906476849575e+00,1.893516642815184392e+00
1.291532409685173244e+00,-5.910316327651199408e-01,1.940874232762902496e+00,1.315809613642452691e-01,3.625540556004296810e+00,8.057831257179419726e-01,5.988413680495121127e+00,3.231448820266518140e+00,8.529430484310865923e-01,-1.429849644224193250e+00,5.594099587424514741e-01,-9.221549170294013331e-01,3.683041039292103136e+00,1.929906892729633894e+00
1.306242912614522522e+00,-5.799488282414173579e-01,1.944088921310880513e+00,1.243762094659227740e-01,3.646560872102753148e+00,8.673669228711677892e-01,6.071351860735413553e+00,3.370752542650202965e+00,8.172030602644345665e-01,-1.415217188650481628e+00,5.360628806915729294e-01,-9.361106732379026463e-01,3.732007515519471852e+00,1.968131528258287410e+00
1.320676788797738865e+00,-5.690123748146962424e-01,1.947127617248189724e+00,1.175680518589819756e-01,3.669123885539805396e+00,9.285982894750786087e-01,6.157815234473658528e+00,3.512084453100217551e+00,7.818188898112489182e-01,-1.401506231915841783e+00,5.123776125292741623e-01,-9.490646021646973463e-01,3.781957614530225609e+00,2.008206110489513030e+00
1.334837735214502219e+00,-5.582240445673388729e-01,1.949999999999999956e+00,1.111343663682873573e-01,3.693221975880780938e+00,9.895752930007521986e-01,6.247857078639092343e+00,3.655629881186477803e+00,7.467689299656417035e-01,-1.388593235591879749e+00,4.883801483185838954e-01,-9.609493372011133072e-01,3.832938043899505320e+00,2.050149147717145848e+00
1.348729495576258097e+00,-5.475852861129513194e-01,2.000000000000000000e+00,0.000000000000000000e+00,3.718849963888242183e+00,1.050393897582039271e+00,6.341535342685670429e+00,3.801574863523558001e+00,7.120347122255183958e-01,-1.376351705498740419e+00,4.640983108832669179e-01,-9.716868838226669913e-01,3.884996013202503207e+00,2.093982057066785973e+00
1.362355843134529954e+00,-5.370972737329560154e-01,2.049999999999999822e+00,-1.111343663682873573e-01,3.746005054299731185e+00,1.111148128548025804e+00,6.438912675800062324e+00,3.950106427475917226e+00,6.776009959302048413e-01,-1.364651309905996701e+00,4.395620235093614658e-01,-9.811873507008485040e-01,3.938179306663823986e+00,2.139729133811981043e+00
1.375720574874244928e+00,-5.267609252985518964e-01,2.052871163879141925e+00,-1.174686757262821679e-01,3.774686797083831369e+00,1.171930230653682070e+00,6.540056411293477368e+00,4.101412867841878196e+00,6.434558689550211596e-01,-1.353357054557386530e+00,4.148036399005285979e-01,-9.893472088992375513e-01,3.992536351594806021e+00,2.187417536346374813e+00
1.388827512784911233e+00,-5.165769010303100650e-01,2.055905957069138257e+00,-1.241622217263004258e-01,3.804897024176288944e+00,1.232830833642167168e+00,6.645038669814844923e+00,4.255684041876842016e+00,6.095908826075038256e-01,-1.342328120766714816e+00,3.898583074054590147e-01,-9.960472862393084936e-01,4.048116296932815494e+00,2.237077253653653841e+00
1.401680490069335150e+00,-5.065456430540239419e-01,2.059113650735663104e+00,-1.312350742950322280e-01,3.836639843309509690e+00,1.293939096521893539e+00,6.753936336330122359e+00,4.413111645124654814e+00,5.760012124753554064e-01,-1.331416607772277994e+00,3.647643862139469673e-01,-1.001150281325272173e+00,4.104969080439767382e+00,2.288741103923046083e+00
1.414283346100602579e+00,-4.966673912454366846e-01,2.062504037153956027e+00,-1.387084009129838647e-01,3.869921574380543294e+00,1.355342874494696925e+00,6.866831134799501690e+00,4.573889503079421104e+00,5.426858546522848048e-01,-1.320466034423799728e+00,3.395639510329286903e-01,-1.004497465723446448e+00,4.163145497256139471e+00,2.342444736159724705e+00
1.426639928283375935e+00,-4.869421795895966243e-01,2.066087461493811617e+00,-1.466045299094118071e-01,3.904750734838147164e+00,1.417128864598596216e+00,6.983809706222372071e+00,4.738213863825661676e+00,5.096478629429763707e-01,-1.309309549824585028e+00,3.143033694796725230e-01,-1.005904677460218277e+00,4.222697277407919003e+00,2.398226619953361727e+00
1.438754080796174062e+00,-4.773698696508522077e-01,2.069874837533436818e+00,-1.549469794956113144e-01,3.941138009131189168e+00,1.479382758860700919e+00,7.104963671205302589e+00,4.906283686395105370e+00,4.768946348279640701e-01,-1.297767773673632608e+00,2.890340181776332451e-01,-1.005156898837373802e+00,4.283677150980850001e+00,2.456128064610389572e+00
1.450629640371150497e+00,-4.679501640919220273e-01,2.073877688411689846e+00,-1.637605388940109041e-01,3.979096214855263103e+00,1.542189398393160493e+00,7.230389669953000364e+00,5.078300933836156439e+00,4.444382593052538799e-01,-1.285646143823832244e+00,2.638131269004385659e-01,-1.002001431079750482e+00,4.346138920613149992e+00,2.516193231403386577e+00
1.462270436799879558e+00,-4.586826082210821998e-01,2.078108179602240035e+00,-1.730713319547562412e-01,4.018640306562413222e+00,1.605632909941430153e+00,7.360189443384506092e+00,5.254470868570544795e+00,4.122959398466059522e-01,-1.272731601891280651e+00,2.387048504154803408e-01,-9.961382753245054955e-01,4.410137537917433015e+00,2.578469145868608869e+00
1.473680285363450748e+00,-4.495666115930375129e-01,2.082579139621337116e+00,-1.829068571877502936e-01,4.059787328348933855e+00,1.669796866864466489e+00,7.494469953144998087e+00,5.435002351244177632e+00,3.804905088963043691e-01,-1.258788474391567158e+00,2.137816023299636270e-01,-9.872072969243723684e-01,4.475729169312406164e+00,2.643005732713657352e+00
1.484862982937479758e+00,-4.406014606245362009e-01,2.087304112984274429e+00,-1.932960888037334457e-01,4.102556434884446546e+00,1.734764417398031888e+00,7.633343448858308733e+00,5.620108143786084476e+00,3.490510564632786084e-01,-1.243553181236263905e+00,1.891257854107144809e-01,-9.747697517158948610e-01,4.542971272994178022e+00,2.709855841088550932e+00
1.495822311939861260e+00,-4.317863097926852856e-01,2.092297399529708279e+00,-2.042695523922533063e-01,4.146968853045215120e+00,1.800618441278527326e+00,7.776927576851477397e+00,5.810005210503698336e+00,3.180137150273176783e-01,-1.226727308733877253e+00,1.648320879995457122e-01,-9.582812133931101206e-01,4.611922673906118320e+00,2.779075278858182063e+00
1.506562031014180958e+00,-4.231202093465167846e-01,2.097574076039934621e+00,-2.158593631751546393e-01,4.193047898444591581e+00,1.867441681253626751e+00,7.925345492748311571e+00,6.004915024331308970e+00,2.874226475715008777e-01,-1.207968343881799855e+00,1.410106115450054654e-01,-9.370505389665629847e-01,4.682643634051292914e+00,2.850722858672146476e+00
1.517085870761447630e+00,-4.146021190112257893e-01,2.103150049322623616e+00,-2.280993270072299017e-01,4.240818963198806912e+00,1.935316887324739943e+00,8.078725978255775431e+00,6.205063890230077206e+00,2.573313056179362124e-01,-1.186877110190396767e+00,1.177913228464603779e-01,-9.101738256866437338e-01,4.755195933370388595e+00,2.924860439502936504e+00
1.527397534293775339e+00,-4.062309086861079499e-01,2.109042097813743410e+00,-2.410250154338827167e-01,4.290309516410378166e+00,2.004326956490608769e+00,8.237203564433587033e+00,6.410683250160364999e+00,2.278040594099922656e-01,-1.162980085812135522e+00,9.533067330137158513e-02,-8.764221284843262127e-01,4.829642944782130520e+00,3.001552979410818001e+00
1.537500699075506461e+00,-3.980053556932412473e-01,2.115267916590661823e+00,-2.546738486874068896e-01,4.341549123796245802e+00,2.074555064267822768e+00,8.400918665015996822e+00,6.622010005891693751e+00,1.989183643138862645e-01,-1.135703823667425949e+00,7.382209261707353698e-02,-8.340339506181425611e-01,4.906049710785537421e+00,3.080868593208421657e+00
1.547399009493779287e+00,-3.899241668640628378e-01,2.121846165433624254e+00,-2.690851821644446029e-01,4.394569427350023538e+00,2.146084812331656266e+00,8.570017719490213182e+00,6.839286857023367361e+00,1.707677301088887101e-01,-1.104336338805060880e+00,5.351404496385695625e-02,-7.802875085370239994e-01,4.984483028391951009e+00,3.162878610839492843e+00
1.557096073665650060e+00,-3.819859893435411102e-01,2.128796518614553879e+00,-2.843003944997679056e-01,4.449404196790984756e+00,2.219000350871613847e+00,8.744653339468424491e+00,7.062762617887329952e+00,1.434658958131186657e-01,-1.067966375873161899e+00,3.474508220769972899e-02,-7.104644297611247827e-01,5.065011526460077462e+00,3.247657645735031018e+00
1.566595467400812236e+00,-3.741894019793344239e-01,2.136139715350592994e+00,-3.003629771207263488e-01,4.506089310736510534e+00,2.293386524162937423e+00,8.924984468753153877e+00,7.292692562758710473e+00,1.171530001115146935e-01,-1.025381865116930635e+00,1.802642083512100493e-02,-6.145691219436140162e-01,5.147705749343157500e+00,3.335283666053902696e+00
1.575900731151774536e+00,-3.665329257441636845e-01,2.143897617975254022e+00,-3.173186334131332109e-01,4.564662793726604662e+00,2.369329001400685364e+00,9.111176552358337233e+00,7.529338777028558027e+00,9.200519944396322314e-02,-9.748870484549485571e-01,4.331223168068434534e-03,-4.584076180878554618e-01,5.232638245864395188e+00,3.425838070091651311e+00
1.585015366243529567e+00,-3.590150361816874525e-01,2.152093260980392220e+00,-3.352153663372027248e-01,4.625164840545203937e+00,2.446914409969701332e+00,9.303401706428923390e+00,7.772970493310509710e+00,6.825082171367796713e-02,-9.139390996004529422e-01,0.000000000000000000e+00,0.000000000000000000e+00,5.319883652534645790e+00,3.519405768465016404e+00
1.593942833241505985e+00,-3.516341702142452563e-01,2.160750915156143037e+00,-3.541035838859797336e-01,4.687637821023427520e+00,2.526230474054094177e+00,9.501838907564044590e+00,8.023864465628427922e+00,4.620055242310374538e-02,-8.383146832481930266e-01,nan,nan,5.409518784934685520e+00,3.616075271024602245e+00
1.602686555894663023e+00,-3.443887165067538447e-01,2.169896153661621252e+00,-3.740362074056723385e-01,4.752126343928058994e+00,2.607366144394177354e+00,9.706674184982439613e+00,8.282305332732288861e+00,2.631388793823809941e-02,-7.397169128378464631e-01,nan,nan,5.501622728322566047e+00,3.715938778523486086e+00
1.611249916730631560e+00,-3.372770304528378005e-01,2.179555912985409627e+00,-3.950687737223833040e-01,4.818677252136000178e+00,2.690411735867353382e+00,9.918100818129538254e+00,8.548585978116955530e+00,9.397437744426813400e-03,-5.950996793560127118e-01,nan,nan,5.596276931045353287e+00,3.819092279592330108e+00
1.619636255383284151e+00,-3.302974409947631029e-01,2.189758553870149171e+00,-4.172595320488939330e-01,4.887339686904081049e+00,2.775459062508659702e+00,nan,nan,0.000000000000000000e+00,0.000000000000000000e+00,nan,nan,5.693565303740012240e+00,3.925635653665037861e+00
1.627848868788281722e+00,-3.234482521564868707e-01,2.200533938500894404e+00,-4.406695671553298443e-01,4.958165115832811054e+00,2.862601572031366892e+00,nan,nan,nan,nan,nan,nan,5.793574314947152359e+00,4.035672777964593116e+00
1.635891012391319732e+00,-3.167277418208633288e-01,2.211913500325425108e+00,-4.653629053591763487e-01,5.031207366296807315e+00,2.951934482586954456e+00,nan,nan,nan,nan,nan,nan,5.896393095611099255e+00,4.149311642137280209e+00
1.643765897666360942e+00,-3.101341705489315537e-01,2.223930318791549787e+00,-4.914066287565816427e-01,5.106522699911344887e+00,3.043554923774963505e+00,nan,nan,nan,nan,nan,nan,6.002113542679373026e+00,4.266664466562167135e+00
1.651476690572010853e+00,-3.036657882572094125e-01,2.236619198580525936e+00,-5.188709946709449961e-01,5.184169824764743417e+00,3.137562068614839106e+00,nan,nan,nan,nan,nan,nan,6.110830426302940488e+00,4.387847826757456993e+00
1.659026514578787026e+00,-2.973208270587774371e-01,2.250016751579551499e+00,-5.478295513830542252e-01,5.264209988268861551e+00,3.234057284580764691e+00,nan,nan,nan,nan,nan,nan,6.222641503384432227e+00,4.512982785521981732e+00
1.666418449705355354e+00,-2.910975062135978675e-01,2.264161479743766137e+00,-5.783592606262407676e-01,5.346707001387706271e+00,3.333144264808617141e+00,nan,nan,nan,nan,nan,nan,6.337647628638267250e+00,4.642195027248892103e+00
1.673655530396821467e+00,-2.849940405921602138e-01,2.279093863084947547e+00,-6.105406156747157365e-01,5.431727292469199497e+00,3.434929169651565140e+00,nan,nan,nan,nan,nan,nan,6.455952875487641407e+00,4.775615002829242783e+00
1.680740745236441347e+00,-2.790086436701575412e-01,2.294856449629473882e+00,-6.444577653544377727e-01,5.519340030425787802e+00,3.539520795285269639e+00,nan,nan,nan,nan,nan,nan,6.577664656144432520e+00,4.913378077350992967e+00
1.687677036862782032e+00,-2.731395298569329610e-01,2.311493948665873432e+00,-6.801986382848931312e-01,5.609617126156100753e+00,3.647030693430219017e+00,nan,nan,nan,nan,nan,nan,6.702893846438411352e+00,5.055624685072291236e+00
1.694467305341679442e+00,-2.673849056210152453e-01,2.329053327969338838e+00,-7.178550641774673613e-01,5.702633322071158695e+00,3.757573331045923393e+00,nan,nan,nan,nan,nan,nan,6.831754917844404140e+00,5.202500493746186727e+00
1.701114405396402240e+00,-2.617429805317343372e-01,2.347583912553335317e+00,-7.575229026588251591e-01,5.798466309489814563e+00,3.871266266941127299e+00,nan,nan,nan,nan,nan,nan,6.964366067400933780e+00,5.354156569986020742e+00
1.707621146374426413e+00,-2.562119694402857917e-01,2.367137488233383991e+00,-7.993021631253769410e-01,5.897196737969597535e+00,3.988230266270430313e+00,nan,nan,nan,nan,nan,nan,7.100849359435311037e+00,5.510749558773179402e+00
1.713990291678585409e+00,-2.507900972204714640e-01,2.387768406941123800e+00,-8.432971351833403739e-01,5.998908344221010047e+00,4.108589489837517483e+00,nan,nan,nan,nan,nan,nan,7.241330865115772397e+00,5.672441863455198963e+00
1.720224561199599655e+00,-2.454755909086472898e-01,2.409533695542652509e+00,-8.896165165451112022e-01,6.103688049936340398e+00,4.232471663521818250e+00,nan,nan,nan,nan,nan,nan,7.385940807939862296e+00,5.839401834373688871e+00
1.726326630885227864e+00,-2.402666838650903691e-01,2.432493169118195464e+00,-9.383735267341463127e-01,6.211625994496354330e+00,4.360008202463603766e+00,nan,nan,nan,nan,nan,nan,7.534813722571450434e+00,6.011803973969526815e+00
1.732299132115252105e+00,-2.351616207505479728e-01,2.456709545775669135e+00,-9.896860391171174998e-01,6.322815696970864430e+00,4.491334433455706154e+00,nan,nan,nan,nan,nan,nan,7.688088605274766785e+00,6.189829135358587919e+00
1.738144651863815282e+00,-2.301586589452141451e-01,2.482248564874424801e+00,-1.043676709869010510e+00,6.437354127240962676e+00,4.626589744972746665e+00,nan,nan,nan,nan,nan,nan,7.845909076724915998e+00,6.373664736648863460e+00
1.743865733185994804e+00,-2.252560689491444612e-01,2.509179108804401537e+00,-1.100473092560457333e+00,6.555341778469175651e+00,4.765917739123324282e+00,nan,nan,nan,nan,nan,nan,8.008423555771450708e+00,6.563504989863741201e+00
1.749464876746823938e+00,-2.204521315078630528e-01,2.537573327729309103e+00,-1.160207765097363009e+00,6.676882849922615826e+00,4.909466481953574934e+00,nan,nan,nan,nan,nan,nan,8.175785424985802408e+00,6.759551122375739851e+00
1.754944540030641598e+00,-2.157451420251109697e-01,2.567506767461503525e+00,-1.223018457033037354e+00,6.802085297865707147e+00,5.057388632749429291e+00,nan,nan,nan,nan,nan,nan,8.348153213440802745e+00,6.962011620432154047e+00
1.760307137697376900e+00,-2.111334114466314194e-01,2.599058500153115681e+00,-1.289048167432942593e+00,6.931060953408402447e+00,5.209841637143518334e+00,nan,nan,nan,nan,nan,nan,8.525690786300055279e+00,7.171102482662602640e+00
1.765555041597005825e+00,-2.066152696748661810e-01,2.632311258374452567e+00,-1.358445287699959758e+00,7.063925715132400640e+00,5.366987995177725956e+00,nan,nan,nan,nan,nan,nan,8.708567528088186904e+00,7.387047467741743034e+00
1.770690582441847294e+00,-2.021890580796728565e-01,2.667351572438963814e+00,-1.431363725745443016e+00,7.200799590449626031e+00,5.528995376543675455e+00,nan,nan,nan,nan,nan,nan,8.896958547864361577e+00,7.610078370480426457e+00
1.775716049675069685e+00,-1.978531338729687394e-01,2.704269910187085735e+00,-1.507963030695042672e+00,7.341806864585815440e+00,5.696036868367323258e+00,nan,nan,nan,nan,nan,nan,9.091044884518071356e+00,7.840435299648301992e+00
1.780633691558580090e+00,-1.936058730404392469e-01,2.743160820179605608e+00,-1.588408516147081340e+00,7.487076285024968136e+00,5.868291240705539202e+00,nan,nan,nan,nan,nan,nan,9.291013712444343042e+00,8.078366957759156364e+00
1.785445715681989620e+00,-1.894456705037323718e-01,2.784123078355456915e+00,-1.672871379799443892e+00,7.636741112663060882e+00,6.045943067003906712e+00,nan,nan,nan,nan,nan,nan,9.497058570253523513e+00,8.324130951517975774e+00
1.790154289357703155e+00,-1.853709417638534640e-01,2.827259837640867968e+00,-1.761528839774093136e+00,7.790939345975324670e+00,6.229183037642802567e+00,nan,nan,nan,nan,nan,nan,9.709379583727132612e+00,8.577994096171952521e+00
1.794761540220004781e+00,-1.813801218911800239e-01,2.872678780743022742e+00,-1.854564268095901802e+00,7.949813872919963664e+00,6.418208191692724718e+00,nan,nan,nan,nan,nan,nan,9.928183697264865160e+00,8.840232732078300515e+00
1.799269557089804961e+00,-1.774716610600579059e-01,2.920492275593019382e+00,-1.952167305429857835e+00,8.113512563498540331e+00,6.613222080534356451e+00,nan,nan,nan,nan,nan,nan,nan,nan
1.803680390091231267e+00,-1.736440298145853489e-01,2.970817535727232173e+00,-2.054534014567036770e+00,8.282188535953810771e+00,6.814435136570891061e+00,nan,nan,nan,nan,nan,nan,nan,nan
1.807996051157501505e+00,-1.698957192710401076e-01,3.023776784228028980e+00,-2.161867037526498336e+00,8.456000273898849784e+00,7.022064863645138821e+00,nan,nan,nan,nan,nan,nan,nan,nan
1.812218514563187055e+00,-1.662252413111927896e-01,3.079497417549275529e+00,-2.274375708297195153e+00,8.635111776384938764e+00,7.236336067742539235e+00,nan,nan,nan,nan,nan,nan,nan,nan
1.816349717551682508e+00,-1.626311302835210248e-01,3.138112177995839858e+00,-2.392276230314623664e+00,8.819692852609930966e+00,7.457481266143099141e+00,nan,nan,nan,nan,nan,nan,nan,nan
1.820391560544069698e+00,-1.591119380743978573e-01,3.199759331510036553e+00,-2.515791870972443167e+00,9.009919212913006348e+00,7.685740843571485570e+00,nan,nan,nan,nan,nan,nan,nan,nan
1.824345907824667323e+00,-1.556662367291891669e-01,3.264582839876002396e+00,-2.645153080884852681e+00,9.205972687152076617e+00,7.921363368193889976e+00,nan,nan,nan,nan,nan,nan,nan,nan
1.828214588128310059e+00,-1.522926195169384267e-01,3.332732547065500928e+00,-2.780597702412947569e+00,9.408041528734271353e+00,8.164606017000908267e+00,nan,nan,nan,nan,nan,nan,nan,nan
1.831999395154545240e+00,-1.489897008375218046e-01,3.404364374537301785e+00,-2.922371213352509933e+00,9.616320497704371917e+00,8.415734718991670249e+00,nan,nan,nan,nan,nan,nan,nan,nan
1.835702088316889080e+00,-1.457561169511142340e-01,3.479640502885274600e+00,-3.070726867368300361e+00,9.831011158250335669e+00,8.675024574504641706e+00,nan,nan,nan,nan,nan,nan,nan,nan
1.839324392939606811e+00,-1.425905247749257587e-01,3.558729574206672908e+00,-3.225925940592880625e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.842868000379711324e+00,-1.394916004183268388e-01,3.641806909153291638e+00,-3.388238032291320145e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.846334569129123526e+00,-1.364580411468828136e-01,3.729054700727555627e+00,-3.557941245685204201e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.849725725317623137e+00,-1.334885652501686115e-01,3.820662235219299152e+00,-3.735322479631041581e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.853043063270501722e+00,-1.305819119902566217e-01,3.916826135455671487e+00,-3.920677789710834027e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.856288146272643713e+00,-1.277368419078101225e-01,4.017750571307570517e+00,-4.114312629756357254e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.859462506088239264e+00,-1.249521349724939667e-01,4.123647502180322277e+00,-4.316542195751350341e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.862567644074021977e+00,-1.222265914939329456e-01,4.234736950760536800e+00,-4.527691847532256730e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.865605031816043757e+00,-1.195590322072621337e-01,4.351247236572242549e+00,-4.748097428304802747e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.868576111604413947e+00,-1.169482980779808223e-01,4.473415243510890704e+00,-4.978105668067478007e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.871482297408169959e+00,-1.143932503932541811e-01,4.601486728100900869e+00,-5.218074665005374868e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.874324974468211780e+00,-1.118927700617155380e-01,4.735716583730465779e+00,-5.468374293960879484e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.877105499485162143e+00,-1.094457572540113860e-01,4.876369137300429202e+00,-5.729386676521574628e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.879825201969571591e+00,-1.070511317090737380e-01,5.023718495802717676e+00,-6.001506722259335014e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.882485384684207563e+00,-1.047078325203882609e-01,5.178048849459838010e+00,-6.285142629739469022e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.885087324142052712e+00,-1.024148180055361457e-01,5.339654802174507608e+00,-6.580716429578916227e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.887632271151637786e+00,-1.001710656457096144e-01,5.508841760263536003e+00,-6.888664588032949787e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.890121450709120632e+00,-9.797557105956850032e-02,5.685926282669878873e+00,-7.209438598363726136e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.892556062843667508e+00,-9.582734838629577978e-02,5.871236450462192558e+00,-7.543505601531147242e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.894937283110990300e+00,-9.372543014854506360e-02,6.065112301853943677e+00,-7.891349057062667427e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.897266263013460241e+00,-9.166886702592118297e-02,6.267906237194712737e+00,-8.253469420327299133e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.899544128453017233e+00,-8.965672882320993575e-02,6.479983433193159392e+00,-8.630384843367334469e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.901771984273156191e+00,-8.768810174050750694e-02,6.701722328847940169e+00,-9.022631919602671857e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.903950914216952617e+00,-8.576208842734223126e-02,6.933515092428252480e+00,-9.430766444171181817e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.906081979007946847e+00,-8.387780917684901916e-02,7.175768086327490636e+00,-9.855364195390414750e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.908166216892723144e+00,-8.203440162487204979e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.910204644717446332e+00,-8.023102018474140285e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.912198258685213315e+00,-7.846683564005647871e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.914148031613528644e+00,-7.674103647002804285e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.916054916278013387e+00,-7.505282716192607229e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.917919846137429829e+00,-7.340142781986679077e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.919743735852435851e+00,-7.178607387159634257e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.921527483672393011e+00,-7.020601471482393330e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.923271967323756604e+00,-6.866051605255549251e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.924978045231849011e+00,-6.714885919797274061e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.926646560279737797e+00,-6.567033894764393032e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.928278335433874391e+00,-6.422426604918317350e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.929874177330881180e+00,-6.280996517920071909e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.931434876747207596e+00,-6.142677467821520271e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.932961206336655469e+00,-6.007404781764105056e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.934453922544903115e+00,-5.875115220560776785e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.935913767115395867e+00,-5.745746814334400793e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.937341468702881153e+00,-5.619238667929027375e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.938737738403623290e+00,-5.495531494539903500e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.940103272537153423e+00,-5.374567293599721157e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.941438752401853485e+00,-5.256289383378955071e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.942744845952091737e+00,-5.140642317440621833e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.944022208874016000e+00,-5.027571757097450134e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.945271478981474900e+00,-4.917025005993351516e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.946493285443439358e+00,-4.808950166077224919e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.947688223439033139e+00,-4.703298288437328389e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.948856934538984120e+00,-4.600016838762283761e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
1.949999999999999956e+00,-4.499058359167260046e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.000000000000000000e+00,0.000000000000000000e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.049999999999999822e+00,4.499058359167260046e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.051143524989338829e+00,4.603780040285928438e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.052313667281658649e+00,4.710882065273500063e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.053511002452463430e+00,4.820420679327361291e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.054736187592412833e+00,4.932459909775523815e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.055989843327691524e+00,5.047060026682782807e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.057272621625674702e+00,5.164284177425199768e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.058585189237933211e+00,5.284196807898078330e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.059928229939371302e+00,5.406863873547412130e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.061302443831296127e+00,5.532352773720836114e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.062708548625369342e+00,5.660732460748304357e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.064147278566556221e+00,5.792073429670600154e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.065619388304525739e+00,5.926447990916378777e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.067125651476073855e+00,6.063930175504504000e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.068666856923804254e+00,6.204595480339753638e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.070243813146130929e+00,6.348521166073756161e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.071857349324662145e+00,6.495786432270594934e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.073508315355659715e+00,6.646472425923787009e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.075197579733344178e+00,6.800662000214074965e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.076926035095385981e+00,6.958440340612122299e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.078694593216599884e+00,7.119894400643841936e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.080504188293766266e+00,7.285113270304559296e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.082355779689228914e+00,7.454188479977347237e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.084250347550757887e+00,7.627213514334146849e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.086188894991501286e+00,7.804284055369495321e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.088172449030661237e+00,7.985498087479252216e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.090202063514298381e+00,8.170956214945687690e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.092278818397213858e+00,8.360761587716983301e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.094403819760452201e+00,8.555019906371556793e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.096578201221461324e+00,8.753839576992512861e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.098803123646074020e+00,8.957331669373462535e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.101079773883544277e+00,9.165609757405909774e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.103409368948638836e+00,9.378790416376238392e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.105793155437214459e+00,9.596993145425257443e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.108232410144112556e+00,9.820340434688948350e-02,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.110728441894795804e+00,1.004895797288326009e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.113282591260098986e+00,1.028297461073162944e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.115896231080592660e+00,1.052252241777202058e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.118570767424115875e+00,1.076773678912419513e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.121307641224182472e+00,1.101875662995947247e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.124108330048762205e+00,1.127572455489206094e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.126974346598887511e+00,1.153878671308591758e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.129907240402334256e+00,1.180809297905042882e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.132908598970316039e+00,1.208379708153450999e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.135980050085081405e+00,1.236605686031926610e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.139123261908297824e+00,1.265503427648571322e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.142339942671146691e+00,1.295089537536242008e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.145631842439653880e+00,1.325381048423662222e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.149000755705586130e+00,1.356395451705612321e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.152448522901424965e+00,1.388150714875913128e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.155977028419592045e+00,1.420665256642852925e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.159588203152960517e+00,1.453957976734723545e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.163284025635953345e+00,1.488048268753903447e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.167066523210917417e+00,1.522956033318409730e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.170937774727579317e+00,1.558701710747842084e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.174899913519908079e+00,1.595306317251388439e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.178955124700378665e+00,1.632791408473719952e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.183105648358479645e+00,1.671179118430587973e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.187353781165794597e+00,1.710492178044974165e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.191701877964898237e+00,1.750753933434399112e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.196152352840998301e+00,1.791988358971322026e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.200707679508373094e+00,1.834220063393340594e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.205370395281823548e+00,1.877474332779340560e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.210143101951773659e+00,1.921777141834964120e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.215028467431902293e+00,1.967155173185484440e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.220029227531374438e+00,2.013635838027756086e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.225148187897742602e+00,2.061247300126401449e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.230388226390416229e+00,2.110018508868290454e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.235752294237051796e+00,2.159979205150374393e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.241243418217830907e+00,2.211159949458516294e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.246864702729552299e+00,2.263592146895668789e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.252619331843699335e+00,2.317308071669585690e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.258510571763889807e+00,2.372340897232146917e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.264541775408374757e+00,2.428724756797250306e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.270716381619160451e+00,2.486494726792947696e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.277037918096030289e+00,2.545686863616256623e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.283510004154011064e+00,2.606338237787079182e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.290136353197721686e+00,2.668486963974185944e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.296920775488090705e+00,2.732172234855809734e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.303867183638323546e+00,2.797434390831548545e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.310979592227084822e+00,2.864314912436753402e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.318262120767885293e+00,2.932856456845483462e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.325718997181279502e+00,3.003102900972913769e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.333354560769522301e+00,3.075099378034034658e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.341173265399588921e+00,3.148892317052829348e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.349179686163118230e+00,3.224529533300304895e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.357378519569943265e+00,3.302060223705938213e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.365774586313427630e+00,3.381534999911915973e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.374372835734802401e+00,3.463005946158611570e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.383178349412440777e+00,3.546526664217239388e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.392196344887580928e+00,3.632152320185976779e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.401432183477958837e+00,3.719939748931966328e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.410891371719819709e+00,3.809947468522885683e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.420579563485973917e+00,3.902235704139457861e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.430502565774461665e+00,3.996866463742743680e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.440666343054695986e+00,4.093903593314766054e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.451077021715320825e+00,4.193412833471946710e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.461740897998891509e+00,4.295461924921781804e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.472664442581228084e+00,4.400120666813229220e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.483854302382986212e+00,4.507460936220096248e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.495317307559715037e+00,4.617556780190362198e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.507060476922696068e+00,4.730484485736417000e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.519091024341010510e+00,4.846322663597973923e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.531416364455851387e+00,4.965152322242088467e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.544044117741647071e+00,5.087056932588015501e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.556982117027812862e+00,5.212122513264958457e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.570238413727709226e+00,5.340437711676960797e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.583821287276546919e+00,5.472093931878901918e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.597739251858372622e+00,5.607185422644087591e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.612001060121995177e+00,5.745809321331978303e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.626615712066660890e+00,5.888065773257302737e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.641592462455854662e+00,6.034058029380509058e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.656940831178659312e+00,6.183892584310304308e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.672670611341407820e+00,6.337679283326120849e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.688791874414621752e+00,6.495531389196715910e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.705314980309169393e+00,6.657565716389669541e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.722250586119253413e+00,6.823902747098222754e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.739609658392271552e+00,6.994666796636983541e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.757403482837941677e+00,7.169986142924088535e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.775643670159639864e+00,7.349993101599185952e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.794342168052695197e+00,7.534824187495549053e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.813511271534383074e+00,7.724620252701012157e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.833163637487372544e+00,7.919526685215820816e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.853312296338388343e+00,8.119693566167823784e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.873970658672805989e+00,8.325275753880198026e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.895152529544710696e+00,8.536433078732603708e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.916872120708379867e+00,8.753330507913671399e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.939144067749547062e+00,8.976138377748839048e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.961983444133175603e+00,9.205032583583666606e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
2.985405768872402277e+00,9.440194681808341537e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.009427023525740985e+00,9.681812120488317852e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.034063666692791372e+00,9.930078435571122464e-01,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.059332654221819325e+00,1.018519352738227246e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.085251456115457369e+00,1.044736389062385529e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.111838065415049481e+00,1.071680273149245188e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.139111018409408871e+00,1.099373024403075272e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.167089411827770373e+00,1.127837384400571796e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.195792926710685933e+00,1.157096849615158796e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.225241848767486985e+00,1.187175699226364456e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.255457078653634095e+00,1.218099008831550645e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.286460156024035406e+00,1.249892683419915107e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.318273279942188125e+00,1.282583485248736999e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.350919337091941230e+00,1.316199072546291760e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.384421926298820438e+00,1.350768033099972731e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.418805370436762026e+00,1.386319900351281387e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.454094745067565420e+00,1.422885192704169022e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.490315902685549254e+00,1.460495446741584269e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.527495504446161334e+00,1.499183260903944603e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.565661050688759381e+00,1.538982337478667306e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.604840898100394764e+00,1.579927505907350316e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.645064292641062131e+00,1.622054768128895486e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.686361400195047544e+00,1.665401340623561932e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.728763339409419952e+00,1.710005699382931788e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.772302209495755676e+00,1.755907618375005086e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.817011123762780400e+00,1.803148215564341239e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.862924245203153362e+00,1.851770001971864144e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.910076831077657022e+00,1.901816943561872808e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
3.958505257769328267e+00,1.953334494913729236e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
4.008247060823528329e+00,2.006369654550592685e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
4.059340975119151373e+00,2.060971020348855376e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
4.111826984316794942e+00,2.117188857536727919e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
4.165746353961745641e+00,2.175075144531828375e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
4.221141674909825170e+00,2.234683632837870082e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
4.278056909137792907e+00,2.296069910232382050e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
4.336537446255141148e+00,2.359291478851094137e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
4.396630144692984743e+00,2.424407812001566853e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
4.458383378571939559e+00,2.491480418864164825e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
4.521847090826202731e+00,2.560572917883168209e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
4.587072856389176501e+00,2.631751124329654967e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
4.654113934983513445e+00,2.705083123220125341e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
4.723025320543300154e+00,2.780639337475882211e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
4.793863803498602749e+00,2.858492614152154943e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
4.866688039714000880e+00,2.938718319785793121e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
4.941558618794224422e+00,3.021394434885115832e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
5.018538115580216008e+00,3.106601625204528982e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
5.097691163069044684e+00,3.194423342645375197e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
5.179084528134051624e+00,3.284945930162412431e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
5.262787196588587513e+00,3.378258739735384708e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
5.348870429027157591e+00,3.474454209414217676e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
5.437407844595194106e+00,3.573627979447037362e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
5.528475505360212594e+00,3.675879009225424987e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
5.622152018385199845e+00,3.781309718965121025e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
5.718518600006697206e+00,3.890026078535974818e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
5.817659169926829854e+00,4.002137737960663522e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
5.919660446639052331e+00,4.117758159767857862e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
6.024612066390847787e+00,4.237004784254797762e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
6.132606661127490533e+00,4.359999137361344701e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
6.243739962012122113e+00,4.486866974304986044e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
6.358110908848289000e+00,4.617738431463178195e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
6.475821785419497267e+00,4.752748214615874822e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
6.596978317600108888e+00,4.892035734912915323e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
6.721689784994310024e+00,5.035745263800168736e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
6.850069147925430535e+00,5.184026109461890464e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
6.982233198144862207e+00,5.337032826535897279e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
7.118302685145966535e+00,5.494925391553199034e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
7.258402434105825307e+00,5.657869366595951632e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
7.402661494678078213e+00,5.826036106237354240e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
7.551213305796387942e+00,5.999602986976627861e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
7.704195859294530102e+00,6.178753634973300102e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
7.861751822496376718e+00,6.363678096054646183e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan


==> anc/constant_W_delta=0_arrows.csv <==
5.072132585584052666e-01,-1.034895397893415003e+00,1.028893807328628451e+00,2.339073920032944010e+00,3.918282514889909862e+00,-1.964542422334811800e+00,5.250970420080122381e+00,-1.910816888702654204e+00,7.467689299656417035e-01,-1.388593235591879749e+00,7.506414987280266571e-01,-7.585035499023363714e-01,2.011896531961220091e+00,2.124452214379433546e+00
1.015832766435832868e+00,-7.851786947445908993e-01,1.359312757039752295e+00,1.492872948555437507e+00,3.627484190284251397e+00,-9.783169278230281485e-01,5.071405033251432215e+00,-9.711424389556595482e-01,1.455670269710915177e+00,-1.841558071625125859e+00,9.993784105620467928e-01,-4.909863470592011614e-02,3.035457226728474289e+00,1.575533297795790766e+00
1.506562031014180958e+00,-4.231202093465167846e-01,1.679351384446943207e+00,7.280535288092587765e-01,3.500939159282037583e+00,7.445356139873621215e-02,5.001880886082314071e+00,1.492118247839042122e-01,1.987911690517677021e+00,-2.456447318545076364e+00,8.647520887316131333e-01,9.431102899488598146e-01,nan,nan
2.507060476922696068e+00,4.730484485736417000e-01,2.347583912553335317e+00,-7.575229026588251591e-01,3.718849963888242183e+00,1.050393897582039271e+00,5.115478250912202540e+00,1.125611202256988408e+00,nan,nan,6.217838679705967042e-01,1.909261947565957351e+00,nan,nan
3.009427023525740985e+00,9.681812120488317852e-01,2.667351572438963814e+00,-1.431363725745443016e+00,4.290309516410378166e+00,2.004326956490608769e+00,5.394113974575904358e+00,2.038393209057939970e+00,nan,nan,nan,nan,nan,nan
3.527495504446161334e+00,1.499183260903944603e+00,3.023776784228028980e+00,-2.161867037526498336e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan
4.008247060823528329e+00,2.006369654550592685e+00,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan


==> anc/f_curves.csv <==
-2.09943463723067,-4.51118491232994,-2.10475547646764,-4.51677449092529,-2.11008175897452,-4.52235844422719,-2.11549752371883,-4.52806259748445,-2.12083477047754,-4.53363521860104,-2.12626161527598,-4.5393279272897,-2.13169403937802,-4.54501487238106,-2.13721627385572,-4.55082170522826,-2.14274420455098,-4.5566226609004,-2.14827784208082,-4.56241772580065,-2.15381719710034,-4.56820688624765,-2.15944669400111,-4.57411561872774,-2.09943463723067,-4.51118491232994,-2.10989156382952,-4.51897188316336,-2.11962980487707,-4.52582230944116,-2.12826035693994,-4.53157074563158,-2.13548468576134,-4.53616378144389,-2.14109454813482,-4.53967103082324,-2.1447490845509,-4.54187057679537,-2.14628976728012,-4.5427965132385,-2.14634962670684,-4.5428661379471
-2.10397282131172,-4.51461801836436,-2.10938202687641,-4.52032385475135,-2.11471354338015,-4.5258969640827,-2.12005069527245,-4.53146416587878,-2.12547700017072,-4.53715210026743,-2.13090905961719,-4.54283400962218,-2.13643048857147,-4.54863644369217,-2.14195779218555,-4.55443273426304,-2.14749098219114,-4.56022286688424,-2.15303007036798,-4.56600682701185,-2.15865886707516,-4.57191098305923,-2.16420983606718,-4.57768250884362,-2.10297167138358,-4.51493908192883,-2.1134323968086,-4.52271078707907,-2.12317564301048,-4.52954306890251,-2.13181232828477,-4.535270204108,-2.13912150481479,-4.53997449594438,-2.14473755742293,-4.54345643930976,-2.14839878710287,-4.54562686874909,-2.14994639822368,-4.54651941991887,-2.15005877084087,-4.54669057268011
-2.1084568972803,-4.51795085413034,-2.11378804031261,-4.52351939410804,-2.11920781315925,-4.52920940988598,-2.12463350825073,-4.53489314366737,-2.13006513807226,-4.54057058058651,-2.13550271516457,-4.54624170568257,-2.14102926566201,-4.55203396728137,-2.14647882434352,-4.55769237663262,-2.15210059238022,-4.5635991679425,-2.15764539456175,-4.56937207601171,-2.16327951752831,-4.57526577740781,-2.16891986262958,-4.58115288652913,-2.10642717212555,-4.51856515293694,-2.11697582813578,-4.5264472245569,-2.12672425832723,-4.53326108287611,-2.13544677386606,-4.53909955992329,-2.14276162596786,-4.54378164231771,-2.14838411979033,-4.54723784596179,-2.15212593942959,-4.5495222390065,-2.15367842382194,-4.55038558891689,-2.15378145997252,-4.55052859372718
-2.11279211244858,-4.52107522127202,-2.11812875283804,-4.5266333487992,-2.1235536038127,-4.53231361284914,-2.12898457441981,-4.53798729715861,-2.13442167838175,-4.54365438584646,-2.13994728129555,-4.54944332161452,-2.14539674308551,-4.55509712244241,-2.15093483114365,-4.56087264081295,-2.15656170901962,-4.56676971433841,-2.16219498977904,-4.57265991607661,-2.16775208697709,-4.57841501389646,-2.17348081854994,-4.58441963636884,-2.10996903594053,-4.52231493249567,-2.12052185712966,-4.53018119910543,-2.13035681903354,-4.53710659477511,-2.1390047446212,-4.54279283756053,-2.14640504844017,-4.547585227596,-2.15203423440145,-4.55101525961023,-2.15578336801705,-4.55326943598048,-2.15741471936667,-4.55424646438303,-2.15751777473209,-4.55438028174026
-2.11696759797899,-4.52400808597679,-2.1223098854044,-4.5295559254568,-2.12773994815224,-4.53522659964474,-2.1331763351349,-4.54089038238979,-2.13870072719902,-4.54667676531161,-2.14414985797344,-4.55232666381912,-2.14968712460487,-4.55809902739456,-2.15523087679754,-4.56386432994373,-2.16086299711179,-4.56975186057913,-2.16650173527596,-4.57563219353647,-2.17214710731759,-4.58150531073462,-2.1777991293486,-4.58737119397103,-2.113513334489,-4.52606249947245,-2.12407048309058,-4.53391271423359,-2.13391103392147,-4.54081907461796,-2.14264528937111,-4.54661589455191,-2.15005177142947,-4.55138525882175,-2.15568790039585,-4.55478868909635,-2.15951836953068,-4.55715553389673,-2.16115525659369,-4.55810211891332,-2.16126779642144,-4.55824571804283
-2.12097179428815,-4.52676733775993,-2.12631982810005,-4.53230504317603,-2.13175518479566,-4.53796632198174,-2.13719707767812,-4.54362038256356,-2.14272652808612,-4.54939777199884,-2.14826264898472,-4.55516780228019,-2.15380545722955,-4.56093045482724,-2.15935496976886,-4.56668571093524,-2.16499241189368,-4.57256390736735,-2.17063669459812,-4.57843456439881,-2.17628783538394,-4.58429766271674,-2.18202721353273,-4.59028338048588,-2.11706006711591,-4.52980785667259,-2.12762170530634,-4.53764177347669,-2.13754928766508,-4.54465895275219,-2.14628890789688,-4.55043577827917,-2.15370179411161,-4.55518174304761,-2.15942105998846,-4.55869739117946,-2.16325732562837,-4.56103696275829,-2.1649001004997,-4.56195242795174,-2.16503160702105,-4.56212498463701
-2.12471284893912,-4.52923897413033,-2.13014679164757,-4.534898627412,-2.1355874722283,-4.54055073859894,-2.14103490844858,-4.54619528846976,-2.14656943637163,-4.55196393922141,-2.15211085822001,-4.5577248812225,-2.15765919234301,-4.56347809462723,-2.16329492933422,-4.56935507786699,-2.16885719497789,-4.575092719467,-2.17458757913531,-4.58108539056881,-2.18024452995343,-4.58693867890928,-2.18598926893474,-4.59291532739384,-2.1206092331509,-4.5335510069119,-2.13125830725916,-4.54149614050007,-2.14110909911478,-4.54836591624286,-2.14993559942042,-4.55425249437772,-2.15735511564062,-4.55897468733609,-2.16315788577179,-4.56260195535167,-2.16700023547005,-4.56491373398421,-2.16872073231835,-4.56594536777335,-2.16880928919732,-4.56601816421088
-2.12826035693994,-4.53157074563158,-2.13369932328544,-4.53722190924957,-2.13914525300252,-4.54286517140811,-2.14467771794973,-4.54863343052345,-2.15013768404423,-4.55426077170356,-2.15568432199812,-4.56001296409754,-2.16131781847078,-4.56588980025995,-2.16687882414194,-4.57162571127098,-2.1725268268111,-4.57748611844297,-2.17826200310789,-4.58347082996416,-2.18392469832617,-4.58931460729266,-2.18967471332056,-4.59528253095045,-2.1241608319085,-4.53729195301406,-2.13481476434212,-4.5452202492206,-2.14475304287413,-4.55220017432238,-2.1535853631437,-4.55806604849324,-2.16101173514801,-4.56276409876072,-2.16682231710227,-4.56636331432719,-2.17074709818965,-4.56878585899634,-2.17247419111932,-4.56978504600941,-2.17260092631003,-4.56992534014591
-2.13152363889702,-4.53364676604549,-2.13696749142627,-4.53928981940194,-2.14249729780719,-4.54505882382917,-2.14795561633094,-4.5506852372483,-2.15350003489252,-4.55643744071211,-2.15905181763104,-4.56218118085188,-2.16468995214256,-4.56805043173805,-2.1703355989836,-4.57391105632719,-2.17598878031625,-4.57976303138135,-2.18164951844296,-4.58560633349888,-2.18739701206455,-4.59157470034865,-2.19315221313659,-4.59753422877946,-2.12771486268761,-4.54103069781343,-2.13845668883333,-4.54906957409398,-2.14839985426508,-4.55603160097983,-2.15723819824861,-4.56187644628206,-2.16474969945741,-4.56668553902705,-2.17056641400361,-4.57025971628356,-2.17449791289199,-4.57265334922596,-2.17630357024522,-4.57376715189536,-2.17640660241978,-4.57384659652438
-2.13457081518823,-4.53561762415761,-2.14001941091184,-4.54125293626466,-2.14547544426117,-4.54687956957715,-2.15101697370233,-4.55263300299611,-2.15656609129878,-4.55837758900731,-2.16212282025437,-4.56411330354527,-2.16776537782683,-4.56997544221298,-2.17341569938872,-4.57582853871966,-2.17907380890565,-4.58167256821541,-2.18481808336346,-4.5876426421727,-2.19049189451042,-4.59346840109057,-2.19633048526134,-4.59955504492634,-2.13135558703008,-4.54489282032804,-2.1421012958183,-4.55291635860545,-2.15204953251996,-4.55986020074278,-2.160973958681,-4.56581620058947,-2.1684910688122,-4.57060331271747,-2.17431417433747,-4.57415200784539,-2.17825267865545,-4.57651621610769,-2.18006564013814,-4.57759625834228,-2.18022640229559,-4.57778201813702
-2.1372356568313,-4.53722854708994,-2.14276581606309,-4.54299369783647,-2.1482265899912,-4.54861264420516,-2.15377230555208,-4.55435938072371,-2.15932586287028,-4.560096840446,-2.16496462359874,-4.56596178672747,-2.17053399296307,-4.57168055212118,-2.17618872298944,-4.5775266252301,-2.18192899952681,-4.5834997892782,-2.18759990899425,-4.58932675605349,-2.19335652452935,-4.59528063264722,-2.19912137627386,-4.60122479267493,-2.1349145216166,-4.54862712762725,-2.14566562194818,-4.55663304368815,-2.15570207685248,-4.56368597814947,-2.16463298489627,-4.56962023842961,-2.17215768576203,-4.57438202029072,-2.17806559729657,-4.57804019791584,-2.18208551263173,-4.58051725585201,-2.18390376349444,-4.58156758843369,-2.18406041142259,-4.58173169049069
-2.13966366411409,-4.53876779257833,-2.14512087928325,-4.54438917061382,-2.15066237665482,-4.5501394874296,-2.15621195094612,-4.55588010062514,-2.16176962896843,-4.56161098282316,-2.16741193616099,-4.56747039429745,-2.17298595644684,-4.57318166580887,-2.17864476792516,-4.57902127911424,-2.18438855968382,-4.58498900814038,-2.19014081205853,-4.59094659400053,-2.19590154561746,-4.59689402321733,-2.20167079320692,-4.60283125848793,-2.13856023219459,-4.55248473150819,-2.14931554707584,-4.56047480767173,-2.15935748645752,-4.56750893774886,-2.16837503652789,-4.57355351560552,-2.17590580817989,-4.57829255641771,-2.1818969751352,-4.5820630306739,-2.18584824039385,-4.58437081120138,-2.18774629120877,-4.58553349490362,-2.1879087160098,-4.58569569981617
-2.1416925487471,-4.53997503095069,-2.14722893128954,-4.54573049683216,-2.15269816705805,-4.55133571930878,-2.15825115812576,-4.55707091662275,-2.16388809433397,-4.56293585535188,-2.16945791666214,-4.56865053068079,-2.17511185043477,-4.57449475142889,-2.18077435447742,-4.58032853378011,-2.18652124598058,-4.58629152717566,-2.19227687666053,-4.59224388360281,-2.19804127730753,-4.59818557176707,-2.20381447893655,-4.60411656013682,-2.14220845581524,-4.55634005869135,-2.1530512044579,-4.56444150622459,-2.16309735757019,-4.5714588209338,-2.17204025045782,-4.57735121638241,-2.17965733303766,-4.58219944768181,-2.18565577902542,-4.58594295982873,-2.18968915997715,-4.58836236415615,-2.19159321695393,-4.58949400357496,-2.19177140299802,-4.58967413307601
-2.14339038421191,-4.54100394422625,-2.1489291802669,-4.54675572425434,-2.15447656801161,-4.55249684423076,-2.16003257823126,-4.55822727291067,-2.16559724193445,-4.56394697881937,-2.17124530437549,-4.56979752087986,-2.17690219162993,-4.57563713449575,-2.18256793573372,-4.58146578716019,-2.18824256895953,-4.58728344612149,-2.19400105579077,-4.59323138430737,-2.19976860655976,-4.59916811964501,-2.2056202962525,-4.60523478121653,-2.14585919177201,-4.56019311208263,-2.15670653405376,-4.56827816559574,-2.16675854293259,-4.57527610245465,-2.17578858993276,-4.58127803948611,-2.18349057965318,-4.58623788672974,-2.18949465298016,-4.58995737936983,-2.1935341523669,-4.59234914168238,-2.19544455054367,-4.59344910745652,-2.19564856006793,-4.59366707797265
-2.1447490845509,-4.54187057679537,-2.15021621431989,-4.5474758276723,-2.15576571190534,-4.5532136624373,-2.16132411658602,-4.55894026679958,-2.16696516116316,-4.56479911854997,-2.17254153992368,-4.57050307957071,-2.17820074419897,-4.57633905137154,-2.18394299035633,-4.58230674097849,-2.18962058924655,-4.58811957063746,-2.19538139340533,-4.59406393151725,-2.20115156502381,-4.59999652117473,-2.20700523326147,-4.60606027287309,-2.14951243934216,-4.56404389459765,-2.16036454237433,-4.57211230281038,-2.17050428356113,-4.57922020444886,-2.17954009752141,-4.58520161214003,-2.18724896125953,-4.59013743639147,-2.1932608340522,-4.59382908434563,-2.19738321662075,-4.59633115552231,-2.19937233864801,-4.59754579845715,-2.19954027564799,-4.59767462295637
-2.14568837971341,-4.54244623196897,-2.15115773149606,-4.54804773245683,-2.15670875160395,-4.55378321129194,-2.16226897484881,-4.55950688326426,-2.16791115512579,-4.56536415602014,-2.1734899467145,-4.5710640283749,-2.17915087717687,-4.57689727459671,-2.18489414785141,-4.58286362699241,-2.19057408569222,-4.58867254310464,-2.19633654871534,-4.59461433534548,-2.20210869244625,-4.60054375101563,-2.20796365884693,-4.60660565642305,-2.15316819778658,-4.56789240916204,-2.16410841485762,-4.57607123774678,-2.17425298160034,-4.58316139474157,-2.18329477235225,-4.58912194017499,-2.19101074255896,-4.59403336309316,-2.19710720025724,-4.59783512804065,-2.20123635176634,-4.60030841742684,-2.20323254188779,-4.60149004355035,-2.20344663892288,-4.60169685723362
-2.14628976728012,-4.5427965132385,-2.15176102794599,-4.54839459873141,-2.15731297103624,-4.55412868800257,-2.16287452467916,-4.55985014331827,-2.16851705700252,-4.56570720122014,-2.1741693882126,-4.57155138336801,-2.17983155843574,-4.57738264864809,-2.18550360811816,-4.58320095562609,-2.19125712728626,-4.58915421585717,-2.19694911390241,-4.59494639946832,-2.2027944236737,-4.60102108012114,-2.20857828484645,-4.60693459818976,-2.15804644687502,-4.57302023906675,-2.16907679979487,-4.58130333631352,-2.17922857666241,-4.58836862933965,-2.18835941649591,-4.59443203136471,-2.19616257495064,-4.5994472086891,-2.20226709422399,-4.60321605584668,-2.20640503480837,-4.60565144778833,-2.20848260431634,-4.60693631396459,-2.20867806417115,-4.60708284189855


==> anc/f_curves_ub.csv <==
-3.583696425079119785e-01,-4.798093520582882854e-01,-3.607589875966233928e-01,-4.829323357185545396e-01,-3.630811205457598612e-01,-4.856914969549473438e-01,-3.655062705445002447e-01,-4.888835561052662926e-01,-3.678641324626037434e-01,-4.917106772109132162e-01,-3.703257297067794052e-01,-4.949733141061597452e-01,-3.727199440855453738e-01,-4.978698401800482065e-01,-3.751324841497717388e-01,-5.008011928944294811e-01,-3.775635044988423505e-01,-5.037677206725749146e-01,-3.800997118572272404e-01,-5.071750443733707980e-01,-3.825684081588784369e-01,-5.102140693226756563e-01,-3.850560947497824738e-01,-5.132894624924672078e-01,-3.875629433166142834e-01,-5.164016242320151884e-01,-3.900891273402854464e-01,-5.195509578048702615e-01,-3.926348220711662895e-01,-5.227378723275772909e-01,-3.952002045970692268e-01,-5.259627798855961434e-01,-3.977854540238754399e-01,-5.292260977403229205e-01,-4.003026217813833720e-01,-5.321155429044492902e-01,-4.029279469387359591e-01,-5.354560005741104689e-01,-4.055736919406336405e-01,-5.388361633398955908e-01,-4.081512913746083715e-01,-5.418408777011091138e-01,-4.108382261781353684e-01,-5.453007770782262176e-01,-4.134569988459630974e-01,-5.483842378153276353e-01,-4.161858900328304633e-01,-5.519256455965440011e-01,-3.583696425079119785e-01,-4.798093520582882854e-01,-3.616108685390147515e-01,-4.763777402776675496e-01,-3.646981940698036939e-01,-4.729210499191980333e-01,-3.676160097704764818e-01,-4.694546040133688036e-01,-3.704531055582511168e-01,-4.663146883946870935e-01,-3.732094593407157546e-01,-4.634681010644979837e-01,-3.757747134379294529e-01,-4.605830634112864086e-01,-3.782529720621548575e-01,-4.579585349508229486e-01,-3.805277260864053934e-01,-4.552859049353817356e-01,-3.828339618537226485e-01,-4.531204491437609838e-01,-3.849341922599381349e-01,-4.508814672056652428e-01,-3.868211963053738711e-01,-4.485724537123494948e-01,-3.887514043507995232e-01,-4.467069752492630053e-01,-3.904684835991842906e-01,-4.447511701335455925e-01,-3.922411547433958812e-01,-4.431977671456520662e-01,-3.938014891679792462e-01,-4.415382829236554896e-01
-3.604241977206582570e-01,-4.777195070182946868e-01,-3.627349748340950031e-01,-4.804339484217052814e-01,-3.651515297909137536e-01,-4.835657452045524773e-01,-3.674979980620171061e-01,-4.863459657550094350e-01,-3.699509804075287733e-01,-4.895460783978467512e-01,-3.723337837766248493e-01,-4.923935299751796002e-01,-3.748238269364908004e-01,-4.956633843243761217e-01,-3.772436146973600080e-01,-4.985795238805265650e-01,-3.796820394812672750e-01,-5.015301113919202747e-01,-3.821392807220194143e-01,-5.045155527600574397e-01,-3.846154837916567204e-01,-5.075361653671430773e-01,-3.872008237091596472e-01,-5.109856640381571502e-01,-3.897157052611824879e-01,-5.140787749233912685e-01,-3.922500850250807969e-01,-5.172082747225388299e-01,-3.948041389937575474e-01,-5.203745440648785969e-01,-3.973780470725576386e-01,-5.235779945613402431e-01,-3.998809644986341949e-01,-5.264212125594457392e-01,-4.024949185868648138e-01,-5.296993400389822249e-01,-4.051292762469424491e-01,-5.330158805946660916e-01,-4.077842246449489005e-01,-5.363712539310790950e-01,-4.103681069076701715e-01,-5.393644589416107804e-01,-4.130645960502063452e-01,-5.427978566304213492e-01,-4.156899796863439134e-01,-5.458681138711408698e-01,-4.184287834952080676e-01,-5.493812732054035308e-01,-3.606307693689199123e-01,-4.826689731459177790e-01,-3.638845662334810327e-01,-4.792076026866667338e-01,-3.669838629969349730e-01,-4.757238913120308554e-01,-3.699130309259561211e-01,-4.722327360516493377e-01,-3.727610761215844892e-01,-4.690708244138628857e-01,-3.755279868697311563e-01,-4.662045788993601780e-01,-3.781031698896827331e-01,-4.633012396705248337e-01,-3.805909804188304935e-01,-4.606602659365913177e-01,-3.829931422847956402e-01,-4.582569954832272363e-01,-3.851896568045627411e-01,-4.557932262910571186e-01,-3.872980511512831847e-01,-4.535414831980612016e-01,-3.893211455112937647e-01,-4.514829056791719863e-01,-3.911302487030895447e-01,-4.493442510872291407e-01,-3.928541583299881013e-01,-4.473782642500501727e-01,-3.946336432469197408e-01,-4.458160997301259809e-01,-3.962001708351250984e-01,-4.441480660547782455e-01
-3.623666185912344240e-01,-4.753876824673337054e-01,-3.647742496056530226e-01,-4.784629921474437553e-01,-3.671090669635055370e-01,-4.811989920440548074e-01,-3.695531043520819958e-01,-4.843405539380427616e-01,-3.719242201099323131e-01,-4.871417450912388092e-01,-3.744053108983282918e-01,-4.903509635421637869e-01,-3.768133765683758796e-01,-4.932187584036722972e-01,-3.792400625800766978e-01,-4.961199626402983398e-01,-3.817778690638623518e-01,-4.994329226784572917e-01,-3.842425009625018983e-01,-5.024028911421534183e-01,-3.867262735261335349e-01,-5.054074021310005493e-01,-3.892293490135500522e-01,-5.084468040754025475e-01,-3.917519011352589842e-01,-5.115214704516775068e-01,-3.942941201533190498e-01,-5.146318175606321432e-01,-3.968561636986643881e-01,-5.177781869809906512e-01,-3.994382230125138045e-01,-5.209609850277306942e-01,-4.020404829772426525e-01,-5.241806179296885082e-01,-4.046631284594043865e-01,-5.274374986512158081e-01,-4.073063469864671715e-01,-5.307320082802527983e-01,-4.098756305006416301e-01,-5.336769114916777301e-01,-4.125603504888663009e-01,-5.370470559120791298e-01,-4.152662176509814840e-01,-5.404560822590386282e-01,-4.178980853969410658e-01,-5.435141176582225508e-01,-4.206466207842148308e-01,-5.470013015661984168e-01,-3.629082126397436547e-01,-4.855599317436833928e-01,-3.661748101383862086e-01,-4.820677953071533794e-01,-3.692862891886359300e-01,-4.785561572927246599e-01,-3.722270135881774467e-01,-4.750394995452648095e-01,-3.750862052191228924e-01,-4.718548879727428313e-01,-3.778638477385100058e-01,-4.689683393336277484e-01,-3.804491558822719055e-01,-4.660461694782503383e-01,-3.829466864275123950e-01,-4.633882349932930134e-01,-3.853581852197799362e-01,-4.609696581502666368e-01,-3.875633912955649962e-01,-4.584914272153851611e-01,-3.896801050328025928e-01,-4.562265627531121304e-01,-3.917111615056745877e-01,-4.541560632624496718e-01,-3.935275786360178940e-01,-4.520059696126406679e-01,-3.952584582511148859e-01,-4.500295386686740673e-01,-3.970448826942346576e-01,-4.484583583142668917e-01,-3.986177266786273266e-01,-4.467815506863976327e-01
-3.642810814412396070e-01,-4.731993978128538614e-01,-3.666974728020201413e-01,-4.762531644567916667e-01,-3.690383283727678987e-01,-4.789783818440827012e-01,-3.714914174069437469e-01,-4.820971603100162040e-01,-3.738688528490962670e-01,-4.848863671127736086e-01,-3.763592939324853504e-01,-4.880715304297759127e-01,-3.787739703328335539e-01,-4.909261132820731954e-01,-3.813024314543704829e-01,-4.941790624158508560e-01,-3.837550238435457062e-01,-4.971004370552317142e-01,-3.862267184126248476e-01,-5.000553141425330139e-01,-3.887176942373953836e-01,-5.030440687667341315e-01,-3.912281249105580283e-01,-5.060670693584011781e-01,-3.937581747928823872e-01,-5.091246532327584617e-01,-3.963080487523688022e-01,-5.122172563885774021e-01,-3.988779162535623923e-01,-5.153452307050929715e-01,-4.014679589378847280e-01,-5.185089540314512524e-01,-4.040783751500961474e-01,-5.217088450676244937e-01,-4.067093290881129697e-01,-5.249452471538715859e-01,-4.093610208202455580e-01,-5.282185720222529746e-01,-4.120336434008396997e-01,-5.315292290661977059e-01,-4.146294855502106746e-01,-5.345009723893219267e-01,-4.173443302546418487e-01,-5.378866593936876273e-01,-4.200806925311926232e-01,-5.413109050595453775e-01,-4.227402028951173230e-01,-5.443949065769320139e-01,-3.652021325919108108e-01,-4.884826116664465756e-01,-3.684817404242821670e-01,-4.849586267474915169e-01,-3.716056153815207042e-01,-4.814181454620667377e-01,-3.745581029681356866e-01,-4.778751824625939171e-01,-3.774286406171103447e-01,-4.746671657036380387e-01,-3.802172243267794571e-01,-4.717597158689906811e-01,-3.828128265302367939e-01,-4.688181257806190994e-01,-3.853202548901816238e-01,-4.661427288825384929e-01,-3.877412727115441271e-01,-4.637084251957415137e-01,-3.899553247494987884e-01,-4.612153005482324541e-01,-3.920805142820357192e-01,-4.589369504620048335e-01,-3.941196810534564055e-01,-4.568541944285884338e-01,-3.959435583970032924e-01,-4.546923663632715384e-01,-3.978166866371596333e-01,-4.529573295837263092e-01,-3.994750439937613806e-01,-4.511247820262470065e-01,-4.010543254351953690e-01,-4.494389647891185446e-01
-3.661671663062103232e-01,-4.711447094196227758e-01,-3.685921337721900781e-01,-4.741785319061008197e-01,-3.709389006805736133e-01,-4.768937219694981966e-01,-3.734008511499404270e-01,-4.799914145853670377e-01,-3.757844735173374029e-01,-4.827694872247574875e-01,-3.782840685864896635e-01,-4.859323941935643210e-01,-3.807052149277440622e-01,-4.887747076580428729e-01,-3.832431299452693785e-01,-4.920042005536790497e-01,-3.857024825812166435e-01,-4.949121401534516407e-01,-3.881810846027394235e-01,-4.978530074613008449e-01,-3.906791119460617523e-01,-5.008271593226607532e-01,-3.931967425384746417e-01,-5.038349569659598126e-01,-3.958331609321459887e-01,-5.072358540907068170e-01,-3.983907673537533944e-01,-5.103128653007317217e-01,-4.009685221728564453e-01,-5.134246310200836216e-01,-4.035665965230535446e-01,-5.165714907629943564e-01,-4.060852841781062428e-01,-5.193914786577996656e-01,-4.087243746385062493e-01,-5.226089369409445684e-01,-4.113843647598771636e-01,-5.258626663252857769e-01,-4.140654619437063033e-01,-5.291530907895318769e-01,-4.167678384803973901e-01,-5.324805597602804141e-01,-4.193906402304318215e-01,-5.354789391232569473e-01,-4.221359649184178719e-01,-5.388809109968318856e-01,-4.248016617359993141e-01,-5.419529710971225933e-01,-3.675126571798256747e-01,-4.914373075033626193e-01,-3.707152303071246102e-01,-4.875012426436182156e-01,-3.738470956050367056e-01,-4.839494584287569179e-01,-3.769064456420846976e-01,-4.807400750267323275e-01,-3.797885313394067652e-01,-4.775079363065546367e-01,-3.825882510625326360e-01,-4.745789500288222218e-01,-3.851943350758216811e-01,-4.716173742758121290e-01,-3.877118422336535697e-01,-4.689240071020996936e-01,-3.900232157901585839e-01,-4.661866640760702341e-01,-3.923656230061029482e-01,-4.639651140341177205e-01,-3.944994408515912765e-01,-4.616728932864554991e-01,-3.965468703328036137e-01,-4.595775464976513125e-01,-3.983783533388069453e-01,-4.574036801146844078e-01,-4.001235796157256441e-01,-4.554055229239060698e-01,-4.019242885904628637e-01,-4.538155870739205011e-01,-4.035101374957085207e-01,-4.521205385475056682e-01
-3.680245694528272438e-01,-4.692147471816869864e-01,-3.703586927817953955e-01,-4.718897557400507092e-01,-3.728104858946105216e-01,-4.749359220851002705e-01,-3.752811104407933751e-01,-4.780140633088414415e-01,-3.776707904269435145e-01,-4.807817778279111498e-01,-3.801793459722508373e-01,-4.839240534258199555e-01,-3.826068268776587344e-01,-4.867549607346543517e-01,-3.850533486147040274e-01,-4.896175696303286529e-01,-3.876199675701355596e-01,-4.928581738759699737e-01,-3.901053301493511705e-01,-4.957860233929229365e-01,-3.926102616830569048e-01,-4.987466141931731767e-01,-3.951349418492476340e-01,-5.017402996738135057e-01,-3.976795523658456788e-01,-5.047674375680175629e-01,-4.002442767254243416e-01,-5.078283886286335536e-01,-4.028292977835208899e-01,-5.109235116469701410e-01,-4.054348084167745947e-01,-5.140531847961377077e-01,-4.080609957092684037e-01,-5.172177808852911340e-01,-4.107080369054973978e-01,-5.204176418081108979e-01,-4.133761523059683585e-01,-5.236532067204319185e-01,-4.160655246268630814e-01,-5.269248317389347847e-01,-4.187763507748903935e-01,-5.302329029001112692e-01,-4.214049091354586385e-01,-5.332214224344875575e-01,-4.241590071243108717e-01,-5.366027541155840019e-01,-4.268307652038268452e-01,-5.396637093609326641e-01,-3.697542382730805710e-01,-4.940230957254361788e-01,-3.730557539299330094e-01,-4.904534291078356256e-01,-3.762004419688910195e-01,-4.868709830520988602e-01,-3.792721897206141057e-01,-4.836344707998487258e-01,-3.821660338821708525e-01,-4.803774976291207977e-01,-3.849770808904673380e-01,-4.774263190368683851e-01,-3.875938204798869968e-01,-4.744441563698715836e-01,-3.901216019317269579e-01,-4.717323320374306461e-01,-3.924425669474237988e-01,-4.689776831039501048e-01,-3.947944366608677202e-01,-4.667411014783395262e-01,-3.969370566912141518e-01,-4.644346544680874600e-01,-3.988631598484216334e-01,-4.620613548380803071e-01,-4.008321289051454128e-01,-4.601401496807066560e-01,-4.025847274280141552e-01,-4.581306943368823048e-01,-4.043927907155980273e-01,-4.565310169907356719e-01,-4.059853386451512391e-01,-4.548265127610602865e-01
-3.697514109764514223e-01,-4.670709661393962486e-01,-3.721927479875299927e-01,-4.700683169972250663e-01,-3.746528898511903849e-01,-4.730968245704341157e-01,-3.770296011635372868e-01,-4.758238766146065668e-01,-3.795276206730047175e-01,-4.789148831748289981e-01,-3.819420553072600533e-01,-4.817034912409084990e-01,-3.844786233885669202e-01,-4.848582779561068645e-01,-3.869314825082064146e-01,-4.877097861531545786e-01,-3.894036935012888390e-01,-4.905928493166572535e-01,-3.919992835210658333e-01,-4.938454400020151347e-01,-3.945109747509152331e-01,-4.967934205174766027e-01,-3.970425570321433062e-01,-4.997739868043664102e-01,-3.995942138119408238e-01,-5.027874892681256647e-01,-4.021661306272364400e-01,-5.058342826106837498e-01,-4.047584948291166329e-01,-5.089147245555865062e-01,-4.073714959157582749e-01,-5.120291772382467022e-01,-4.100053223629147037e-01,-5.151779994692172737e-01,-4.126601737123908875e-01,-5.183615743690768163e-01,-4.153362422008844979e-01,-5.215802646041016732e-01,-4.180337260181061221e-01,-5.248344546847797387e-01,-4.206463073813045961e-01,-5.277782324282042081e-01,-4.233869802830892981e-01,-5.311037752525149536e-01,-4.261496739236492748e-01,-5.344659698464406805e-01,-4.288273668743233791e-01,-5.375165941272438408e-01,-3.720982094948740437e-01,-4.970419240288446172e-01,-3.754133951099410393e-01,-4.934372017137413358e-01,-3.785711250753124868e-01,-4.898231401006030716e-01,-3.816554847810726403e-01,-4.865586661877711605e-01,-3.845612827217428364e-01,-4.832760996211927229e-01,-3.872755650619037482e-01,-4.799832191987436492e-01,-3.900114736244626457e-01,-4.772988072761947809e-01,-3.925496975037994218e-01,-4.745679762807284985e-01,-3.948804309973663051e-01,-4.717955529312913288e-01,-3.971185267235008420e-01,-4.692636522671375099e-01,-3.993935105891173176e-01,-4.672224592837919133e-01,-4.013279031024399868e-01,-4.648353043282810737e-01,-4.033050559075577746e-01,-4.629020223568433012e-01,-4.050651949213961989e-01,-4.608810262021547643e-01,-4.068807090082747213e-01,-4.592712885712773030e-01,-4.084800951558678062e-01,-4.575571054458412723e-01
-3.715483266370044890e-01,-4.653755969483986399e-01,-3.738931573423081023e-01,-4.680339264792993115e-01,-3.763612219734399633e-01,-4.710452418383695439e-01,-3.788483961183115589e-01,-4.740875664861267658e-01,-3.812495677550323259e-01,-4.768358661079724059e-01,-3.837752272230676165e-01,-4.799404008902747321e-01,-3.862147420776018691e-01,-4.827500436808903062e-01,-3.886735530626677648e-01,-4.855904322106278093e-01,-3.912581276389762164e-01,-4.887903402698743349e-01,-3.937563429293398087e-01,-4.916940425212152355e-01,-3.962744049939668778e-01,-4.946295173901268383e-01,-3.988124973403679996e-01,-4.975971062339640261e-01,-4.014780665596222597e-01,-5.009286161748228716e-01,-4.040570247300850348e-01,-5.039622340884988283e-01,-4.066565751520536121e-01,-5.070290103915943147e-01,-4.092769090616379946e-01,-5.101293001956440643e-01,-4.119182198923204141e-01,-5.132634629839242235e-01,-4.145807029878576522e-01,-5.164318613646974310e-01,-4.171558076447860475e-01,-5.192988073015617490e-01,-4.198609829646898772e-01,-5.225360177753531898e-01,-4.225879293340408238e-01,-5.258085725515198039e-01,-4.253368512995260309e-01,-5.291168572064359754e-01,-4.279982041928757641e-01,-5.321221115388579115e-01,-4.307914488101055039e-01,-5.355022331037733174e-01,-3.744592021967727002e-01,-5.000937433901794238e-01,-3.777882975816060362e-01,-4.964528814693892067e-01,-3.809592934019490618e-01,-4.928062388796431437e-01,-3.839564539864422366e-01,-4.891661498985898637e-01,-3.868700825095378604e-01,-4.858716767585459784e-01,-3.897002232146055123e-01,-4.828869853380919897e-01,-3.923348686108686922e-01,-4.798733883916588283e-01,-3.948798629309394626e-01,-4.771332547421539561e-01,-3.973369697812975110e-01,-4.746405413657088235e-01,-3.995845909341664837e-01,-4.720921296578784454e-01,-4.017419061101756839e-01,-4.697635890661738256e-01,-4.038118095566515242e-01,-4.676352063139136428e-01,-4.057973128189763523e-01,-4.656895564234714846e-01,-4.075651139513445376e-01,-4.636566984568533667e-01,-4.092490724938879221e-01,-4.617874327349632546e-01,-4.108527221395101292e-01,-4.600679826933993244e-01
-3.732094593407157546e-01,-4.634681010644979837e-01,-3.756664368937484011e-01,-4.664338559445199150e-01,-3.780351197351396464e-01,-4.691137698851393090e-01,-3.805301630320498951e-01,-4.721396315612405581e-01,-3.829367627909687766e-01,-4.748788095294922962e-01,-3.854705591846229740e-01,-4.779660224613988539e-01,-3.879157551038004415e-01,-4.807656901561288554e-01,-3.904890136876275064e-01,-4.839155403956914570e-01,-3.929735169639758108e-01,-4.867769936858400981e-01,-3.954778119153694038e-01,-4.896694429286236883e-01,-3.981114740549941966e-01,-4.929152959273611634e-01,-4.006561758414125540e-01,-4.958715198880686570e-01,-4.032212311444658970e-01,-4.988597586068897471e-01,-4.058068290201578554e-01,-5.018803541283959335e-01,-4.084131606870092801e-01,-5.049336526781146306e-01,-4.110404192319986882e-01,-5.080200034692387012e-01,-4.136887999627510970e-01,-5.111397600046984069e-01,-4.163585001115157058e-01,-5.142932788728263871e-01,-4.190497191898014395e-01,-5.174809210579371932e-01,-4.217626586903869268e-01,-5.207030507245142825e-01,-4.243856054118492760e-01,-5.236305187769317859e-01,-4.271423461957392642e-01,-5.269219874403363590e-01,-4.299214251028989353e-01,-5.302490572742148967e-01,-4.326103636989417356e-01,-5.332803349272460247e-01,-3.767510993519054829e-01,-5.027749429980900020e-01,-3.800895142787386605e-01,-4.991181747000842384e-01,-3.832693519030162532e-01,-4.954566441925083997e-01,-3.863750819799081637e-01,-4.921500696762850513e-01,-3.893010819175021231e-01,-4.888285533180800058e-01,-3.921431584538692672e-01,-4.858197468745286685e-01,-3.947890461218683811e-01,-4.827838506014588971e-01,-3.973448324124005948e-01,-4.800236447028378706e-01,-3.998123465650780806e-01,-4.775129107276959162e-01,-4.020696696383597168e-01,-4.749475595885516155e-01,-4.042362697678943406e-01,-4.726036613475420034e-01,-4.063150572644565472e-01,-4.704613249586429569e-01,-4.083090564138625589e-01,-4.685029780107819453e-01,-4.100846808927384179e-01,-4.664579905389815151e-01,-4.117760831567642277e-01,-4.645776229808874502e-01,-4.133868070294893782e-01,-4.628479941406843934e-01
-3.748366871517277432e-01,-4.616714263090108128e-01,-3.773010895882983329e-01,-4.646225864003407091e-01,-3.796748396649980983e-01,-4.672947440282810283e-01,-3.821775622492989966e-01,-4.703052300205141090e-01,-3.845894434227183911e-01,-4.730358362553150897e-01,-3.871311824664783185e-01,-4.761068792052092769e-01,-3.895819301938656110e-01,-4.788972361776204778e-01,-3.921633939140871661e-01,-4.820300859697613793e-01,-3.946537081303762018e-01,-4.848814249224647210e-01,-3.971639557524861974e-01,-4.877633909627715481e-01,-3.998062349928763748e-01,-4.909909843955136965e-01,-4.023571478637895660e-01,-4.939358754831341680e-01,-4.049285489547130856e-01,-4.969123686590802835e-01,-4.075206290958089395e-01,-4.999208005950109279e-01,-4.101335813021953491e-01,-5.029615120685226870e-01,-4.127676004713649593e-01,-5.060348468085612561e-01,-4.154228837443140754e-01,-5.091411527577801577e-01,-4.180996302007823351e-01,-5.122807809065140772e-01,-4.207980412231457357e-01,-5.154540865637239344e-01,-4.235183201892541716e-01,-5.186614281790141723e-01,-4.262606728390596622e-01,-5.219031686222475042e-01,-4.289105239066523523e-01,-5.248569427924032471e-01,-4.316973873600419287e-01,-5.281678487092310581e-01,-4.343916565227302629e-01,-5.311900814922255742e-01,-3.791463903325164586e-01,-5.058928752419379338e-01,-3.824991778074072757e-01,-5.021977788970700685e-01,-3.856927283872171874e-01,-4.985017543692472075e-01,-3.888117186988582774e-01,-4.951646958197573611e-01,-3.917503045879239254e-01,-4.918153753424429619e-01,-3.946045121872048811e-01,-4.887817556471110159e-01,-3.972618531735226388e-01,-4.857229834682130765e-01,-3.998286435092403002e-01,-4.829422068732399653e-01,-4.021860590648032030e-01,-4.801228656472970591e-01,-4.045739300990853216e-01,-4.778302096893270456e-01,-4.067499848053815481e-01,-4.754705602000538489e-01,-4.088378215817538575e-01,-4.733139254319108646e-01,-4.107064574460790318e-01,-4.710813619322214985e-01,-4.126240563387872928e-01,-4.692851288486667438e-01,-4.143230486028246506e-01,-4.673934002835125057e-01,-4.159409838781726321e-01,-4.656533517814758216e-01
-3.764303154964691034e-01,-4.599787085306468182e-01,-3.789019673968024304e-01,-4.629162327665050092e-01,-3.812806508476249134e-01,-4.655810989624671881e-01,-3.837908681509151765e-01,-4.685772118637508421e-01,-3.862079369129964301e-01,-4.712998473500996655e-01,-3.887574255891613206e-01,-4.743557721812985961e-01,-3.912135754027942225e-01,-4.771373778795231502e-01,-3.938030524267518984e-01,-4.802543511946911758e-01,-3.962990396833961926e-01,-4.830962327362870457e-01,-3.988150807319929547e-01,-4.859683564166161762e-01,-4.014657868148879816e-01,-4.891789194927020357e-01,-4.040227629389729347e-01,-4.921132103009330239e-01,-4.066003526138600166e-01,-4.950787068292333282e-01,-4.091987606029708346e-01,-4.980757644254071859e-01,-4.118181756660226900e-01,-5.011047070560004091e-01,-4.144587944697598059e-01,-5.041658733418604710e-01,-4.171208159469226850e-01,-5.072596060463644418e-01,-4.198044409827684786e-01,-5.103862509443564122e-01,-4.225098727880007843e-01,-5.135461580572336926e-01,-4.252373165829978485e-01,-5.167396805099655488e-01,-4.279869799732100577e-01,-5.199671757734890543e-01,-4.306417379842734094e-01,-5.229132913917273751e-01,-4.334362069955066676e-01,-5.262091056098010533e-01,-4.362535284859317963e-01,-5.295399810303378363e-01,-3.814724997935600159e-01,-5.086390984170379159e-01,-3.848350603784524981e-01,-5.049259775971451925e-01,-3.881340420499793109e-01,-5.015787460926587338e-01,-3.911658205256360876e-01,-4.978611981970031408e-01,-3.941128417880216950e-01,-4.944978172775498781e-01,-3.969751883026146899e-01,-4.914515989432552412e-01,-3.997534585437093058e-01,-4.886910785911872668e-01,-4.023314412796140105e-01,-4.858891802827890460e-01,-4.046993452732738916e-01,-4.830501631221291725e-01,-4.069730317122729479e-01,-4.804579728541105710e-01,-4.092832234804490987e-01,-4.783645455875307206e-01,-4.112490771065569484e-01,-4.759252579118995463e-01,-4.132574144188235210e-01,-4.739467547183153218e-01,-4.150461445846895248e-01,-4.718822703188660372e-01,-4.168901426867485105e-01,-4.702350039588500952e-01,-4.185154293002645853e-01,-4.684842936566755989e-01
-3.779906911740985587e-01,-4.583836501095655547e-01,-3.803550159125144714e-01,-4.610132408871199239e-01,-3.828529215724312262e-01,-4.639664573989629726e-01,-3.853704559615580005e-01,-4.669491297088799175e-01,-3.877925735485727721e-01,-4.696642670367059957e-01,-3.903496253208722511e-01,-4.727060493839214117e-01,-3.928110802761017317e-01,-4.754795104179971865e-01,-3.954083765078297286e-01,-4.785816316567512163e-01,-3.979098819522223773e-01,-4.814146152033151327e-01,-4.004315836810337648e-01,-4.842775318320177158e-01,-4.030904956054771060e-01,-4.874721392953839105e-01,-4.056533945920455242e-01,-4.903965107708695426e-01,-4.082370368061430388e-01,-4.933517352678127854e-01,-4.108416152503193697e-01,-4.963381342858226297e-01,-4.134673384525749951e-01,-4.993560615672572034e-01,-4.161143988711288877e-01,-5.024058396691835071e-01,-4.187829971881138480e-01,-5.054878065229223560e-01,-4.214733360519021255e-01,-5.086023030370458997e-01,-4.241856204582873935e-01,-5.117496742977334367e-01,-4.269200574266623915e-01,-5.149302684599783575e-01,-4.296768563839966637e-01,-5.181444379555136814e-01,-4.323364066221722091e-01,-5.210833796759566372e-01,-4.351382959011716456e-01,-5.243650726851555310e-01,-4.379631889076182061e-01,-5.276814202327095860e-01,-3.839026816383601659e-01,-5.118245357290173159e-01,-3.872800851532253730e-01,-5.080708242403578767e-01,-3.904970662774880918e-01,-5.043215665078093490e-01,-3.936387194693927727e-01,-5.009373890729234002e-01,-3.965987537954298592e-01,-4.975446870632556085e-01,-3.994736493421706114e-01,-4.944723235034768627e-01,-4.021504426028336132e-01,-4.913774698680692388e-01,-4.047359231674431679e-01,-4.885642194916104408e-01,-4.072319557855190175e-01,-4.860056270839197556e-01,-4.095158887750951493e-01,-4.833952303159019248e-01,-4.117079470956729881e-01,-4.810104469915558734e-01,-4.138110966811974212e-01,-4.788309701895778758e-01,-4.158283958999619556e-01,-4.768388170721888364e-01,-4.176253807014686514e-01,-4.747613054579569725e-01,-4.193371320321646611e-01,-4.728512046244344180e-01,-4.209672303863697396e-01,-4.710943541412317970e-01
-3.794017903623355115e-01,-4.565919037171452532e-01,-3.818871351367749689e-01,-4.595040052250166651e-01,-3.843920645445980666e-01,-4.624449752765980581e-01,-3.867994587086502900e-01,-4.651243429176152855e-01,-3.893437811712649466e-01,-4.681231590822840238e-01,-3.917903860095501289e-01,-4.708596205775075205e-01,-3.943748306653730440e-01,-4.739174936016594675e-01,-3.968613744294721135e-01,-4.767122565969397763e-01,-3.994866815120359238e-01,-4.798304086327516149e-01,-4.020138875659380884e-01,-4.826846570441403195e-01,-4.045616014851222686e-01,-4.855688311006120528e-01,-4.071299947423221433e-01,-4.884832095212123804e-01,-4.098390272184261884e-01,-4.917249863728204717e-01,-4.124496395966424922e-01,-4.947014208660722168e-01,-4.150815193263472369e-01,-4.977090284359898531e-01,-4.177348602118946541e-01,-5.007481271735034767e-01,-4.204098769414794656e-01,-5.038190728808887853e-01,-4.231067678270505894e-01,-5.069221908280368005e-01,-4.258257396060953770e-01,-5.100578214891988704e-01,-4.285670010530339136e-01,-5.132263083732185871e-01,-4.312087933667209660e-01,-5.161256548476024220e-01,-4.339949938018966002e-01,-5.193602162321425686e-01,-4.368041241418774701e-01,-5.226286873796711641e-01,-4.395136040389887033e-01,-5.256270292272808842e-01,-3.862635958874129916e-01,-5.146371448846713825e-01,-3.896512380589531865e-01,-5.108632528885254098e-01,-3.929745134066319756e-01,-5.074624972238384046e-01,-3.960289520093036586e-01,-5.036945301658827256e-01,-3.991033685208209558e-01,-5.006224085275754465e-01,-4.018812674600331092e-01,-4.972000311212571022e-01,-4.046798659805517229e-01,-4.944036289146870877e-01,-4.072769423341274231e-01,-4.915681997616593302e-01,-4.096626241776322175e-01,-4.886975992897966692e-01,-4.120784424859355588e-01,-4.863605136459852041e-01,-4.142804693610657729e-01,-4.839587953265407361e-01,-4.163931558580905024e-01,-4.817639361567667700e-01,-4.182846685338431070e-01,-4.794948539280444733e-01,-4.202249702984539037e-01,-4.776669550765542116e-01,-4.219447310358102610e-01,-4.757446736986943314e-01,-4.235824519857368520e-01,-4.739766701103867441e-01
-3.808946919070113069e-01,-4.551809231865104888e-01,-3.833867606981199994e-01,-4.580818152282405409e-01,-3.857792615456169250e-01,-4.607267189191214807e-01,-3.883106196599083182e-01,-4.636843339203602921e-01,-3.907421952992783942e-01,-4.663851695902158645e-01,-3.933135421835101675e-01,-4.694006165905351136e-01,-3.957849201771026504e-01,-4.721585552875207092e-01,-3.983970014096996359e-01,-4.752330469526810930e-01,-4.009089219641596147e-01,-4.780492894693256778e-01,-4.035624856458210341e-01,-4.811840327528673633e-01,-4.061157082886323044e-01,-4.840598010905432513e-01,-4.086897128810919599e-01,-4.869654334692909980e-01,-4.112847324929131410e-01,-4.899013111168690759e-01,-4.139009501628975740e-01,-4.928677243805557051e-01,-4.165385557105611425e-01,-4.958649834944338641e-01,-4.193206735028078835e-01,-4.991866780716496810e-01,-4.220019471333096850e-01,-5.022472802827105953e-01,-4.245817503937224235e-01,-5.050451291796230757e-01,-4.273069657315237690e-01,-5.081690822133086982e-01,-4.300546044962500480e-01,-5.113255487096864949e-01,-4.328248794445140324e-01,-5.145148714455520800e-01,-4.356180058165733948e-01,-5.177373974016550306e-01,-4.383093127797340616e-01,-5.206955169705257402e-01,-4.411485152211658822e-01,-5.239848325202800527e-01,-3.887292703376946101e-01,-5.178914870300919127e-01,-3.921322380165622179e-01,-5.140746961219142541e-01,-3.953735416853519369e-01,-5.102682498510593412e-01,-3.985387484056027718e-01,-5.068335431660115908e-01,-4.015210817145132283e-01,-5.033944346669847469e-01,-4.044174857377502708e-01,-5.002806465525825308e-01,-4.071145100631649583e-01,-4.971473055419898812e-01,-4.097194589433098555e-01,-4.942994752815942361e-01,-4.122341906110816856e-01,-4.917096895162918480e-01,-4.145355087662732085e-01,-4.890698119735361615e-01,-4.167442591033556076e-01,-4.866583697320454593e-01,-4.188633540916096853e-01,-4.844546241049697000e-01,-4.208959299160498491e-01,-4.824404227120078770e-01,-4.227069043340013765e-01,-4.803416749263945684e-01,-4.245730141205832919e-01,-4.786647346358934851e-01,-4.262184984186367376e-01,-4.768853218194521459e-01
-3.822348571313652354e-01,-4.535733084440254359e-01,-3.847331950345552753e-01,-4.564630207103548831e-01,-3.872513395588201845e-01,-4.593809900881140051e-01,-3.896677243714809502e-01,-4.620474661872412403e-01,-3.922257443890101447e-01,-4.650221746132706668e-01,-3.946817861748533884e-01,-4.677446225095696075e-01,-3.972803941636822711e-01,-4.707771783014886302e-01,-3.997768339783711045e-01,-4.735567673529593735e-01,-4.024167891030726030e-01,-4.766483800645374691e-01,-4.049543815810298653e-01,-4.794863096471501107e-01,-4.075126947622823015e-01,-4.823535323006329922e-01,-4.102159627956141197e-01,-4.855356711750409837e-01,-4.128165752593289106e-01,-4.884630429965241549e-01,-4.154385218779212963e-01,-4.914206826895375912e-01,-4.180819881298113438e-01,-4.944088782578452412e-01,-4.207471678767215617e-01,-4.974279403333520810e-01,-4.234342712265889985e-01,-5.004781985190360771e-01,-4.261434998531051233e-01,-5.035599710797421524e-01,-4.288750757228404487e-01,-5.066736103606410691e-01,-4.316292052427744275e-01,-5.098194417047967608e-01,-4.344061028526266521e-01,-5.129978037667450863e-01,-4.370790809866133553e-01,-5.159171339166457315e-01,-4.399018812024699798e-01,-5.191609298420823970e-01,-4.427481071608288521e-01,-5.224382951875005121e-01,-3.911255974293885163e-01,-5.207719086433924005e-01,-3.945392587201960177e-01,-5.169326627017843956e-01,-3.977907218216723551e-01,-5.131055999549763991e-01,-4.009657505394823018e-01,-5.096525861361522747e-01,-4.039573584004725326e-01,-5.061964443847510875e-01,-4.068627083134888633e-01,-5.030674175313972762e-01,-4.096824412751672306e-01,-5.002327289016504919e-01,-4.122993647512197546e-01,-4.973615806467127087e-01,-4.147036001809224492e-01,-4.944575180081710597e-01,-4.171377075953516256e-01,-4.920913498716823486e-01,-4.193567727091034314e-01,-4.896621556899082295e-01,-4.214857525785287717e-01,-4.874423176179018546e-01,-4.233922524970989976e-01,-4.851493393210157823e-01,-4.253474462288192037e-01,-4.833007604464563678e-01,-4.270808159610774979e-01,-4.813584915377025486e-01,-4.287314861265010268e-01,-4.795721747329113605e-01
-3.836624373482270256e-01,-4.523255033319575902e-01,-3.860438582052291290e-01,-4.549314524138117766e-01,-3.885682097845750138e-01,-4.578386389320075467e-01,-3.911126594236037368e-01,-4.607740998725077253e-01,-3.935532104023827249e-01,-4.634622827899764763e-01,-3.961381228243762709e-01,-4.664545156271175386e-01,-3.986189191055167780e-01,-4.691987471054191450e-01,-4.012450253009056667e-01,-4.722488804567876453e-01,-4.037668157085481102e-01,-4.750503073080220018e-01,-4.063092461386452192e-01,-4.778804622856065998e-01,-4.089984423638721722e-01,-4.810193701708909697e-01,-4.115830285443659586e-01,-4.839085301443700748e-01,-4.141888448018242741e-01,-4.868273315571345905e-01,-4.168160722096647675e-01,-4.897760528355486476e-01,-4.194649547344957430e-01,-4.927550782735812263e-01,-4.221356806885544488e-01,-4.957646947321681097e-01,-4.248284477490780753e-01,-4.988052127006401548e-01,-4.275434737829242882e-01,-5.018769678606084250e-01,-4.302809523158748761e-01,-5.049802589790788332e-01,-4.330411211224038381e-01,-5.081154569167831703e-01,-4.358241865846576579e-01,-5.112828805645965868e-01,-4.386303671190606157e-01,-5.144828682916439133e-01,-4.413304519279236393e-01,-5.174282621874075616e-01,-4.441832361193628342e-01,-5.206937610567046182e-01,-3.935397663581782779e-01,-5.236863257856403386e-01,-3.969643544491027742e-01,-5.198235071031189758e-01,-4.003234435324964369e-01,-5.163444878682993400e-01,-4.035130925485304609e-01,-5.128557008015685037e-01,-4.065185994212263121e-01,-5.093670950491524518e-01,-4.094373530541056683e-01,-5.062091350386166422e-01,-4.121554248760415096e-01,-5.030348728534285163e-01,-4.147806041443372060e-01,-5.001502457312499983e-01,-4.173147911037393132e-01,-4.975273185032939582e-01,-4.196342448609349240e-01,-4.948562433204962141e-01,-4.218603270103947755e-01,-4.924164657459332850e-01,-4.239960692760432748e-01,-4.901870780804892802e-01,-4.260445150921568502e-01,-4.881494586944036818e-01,-4.278700899205704067e-01,-4.860282924498665058e-01,-4.297507171672614312e-01,-4.843319524019807365e-01,-4.314094312994773972e-01,-4.825337153404861690e-01
-3.849341922599381349e-01,-4.508814672056652428e-01,-3.873194689257155043e-01,-4.534820345371024519e-01,-3.898498555331596505e-01,-4.563790679085001356e-01,-3.924004499532774415e-01,-4.593041245819510232e-01,-3.948451654404696587e-01,-4.619862157259255198e-01,-3.974364418863799431e-01,-4.649675414873127299e-01,-3.999216121185539818e-01,-4.677051845277674369e-01,-4.025543092981429538e-01,-4.707439092335685138e-01,-4.050806937045565159e-01,-4.735382617524903082e-01,-4.077555813326935730e-01,-4.766355463310308349e-01,-4.103239556748459194e-01,-4.794877898431755825e-01,-4.129134601744401389e-01,-4.823690896032014619e-01,-4.155243305543167009e-01,-4.852798124734452045e-01,-4.182856736351182048e-01,-4.884972083528517084e-01,-4.209401017572954595e-01,-4.914682051283209008e-01,-4.236165122449948583e-01,-4.944695600583137174e-01,-4.263150831042146205e-01,-4.975015453933258613e-01,-4.290360332095338181e-01,-5.005644917378236913e-01,-4.317795581628891544e-01,-5.036586986966160584e-01,-4.344151757053970608e-01,-5.065036968081987334e-01,-4.372042386875236719e-01,-5.096608222984877479e-01,-4.400165437233472532e-01,-5.128502249079066599e-01,-4.428523130049770717e-01,-5.160722398322302729e-01,-4.455798643563553263e-01,-5.190438313150970151e-01,-3.960597380898566167e-01,-5.270462640819280065e-01,-3.995003924281428365e-01,-5.231370049234977948e-01,-4.027775998429053983e-01,-5.192467917253745791e-01,-4.059775248329123842e-01,-5.157379547674619813e-01,-4.089927376230508282e-01,-5.122307623059777493e-01,-4.119208562167905319e-01,-5.090561930869423879e-01,-4.146477112765218909e-01,-5.058663558995646348e-01,-4.174001095076117496e-01,-5.032716713978195866e-01,-4.198236404181270309e-01,-5.003321329710520571e-01,-4.222768013603562798e-01,-4.979351530616458188e-01,-4.245135628114790616e-01,-4.954768023197766436e-01,-4.266594906085354744e-01,-4.932305036739170756e-01,-4.285816385446953869e-01,-4.909123390900756445e-01,-4.305523169013630858e-01,-4.890418443754830369e-01,-4.322998893133282450e-01,-4.870785073558426270e-01,-4.339640688471398389e-01,-4.852728868705301624e-01
-3.861717396743028496e-01,-4.495145816163931274e-01,-3.886881645328753021e-01,-4.523751669319167612e-01,-3.910970190460640317e-01,-4.549975424555861014e-01,-3.936535858587617009e-01,-4.579127959786100099e-01,-3.961023499454532915e-01,-4.605891406822101852e-01,-3.986998030062771092e-01,-4.635601783533840892e-01,-4.013181414853341233e-01,-4.665598596071380832e-01,-4.038283331526814068e-01,-4.693195891295655620e-01,-4.063591867023552129e-01,-4.721072800790442892e-01,-4.090407008816434598e-01,-4.751933151029902325e-01,-4.116137583794770571e-01,-4.780384051737075479e-01,-4.142080663039213184e-01,-4.809123346548715983e-01,-4.169545280051502600e-01,-4.840873737254237641e-01,-4.195922570062668999e-01,-4.870205338299559705e-01,-4.222518341181707435e-01,-4.899834226902081147e-01,-4.249334604986160779e-01,-4.929763422302045894e-01,-4.276373939585424444e-01,-4.959996818169898902e-01,-4.303638197679872657e-01,-4.990537194500295204e-01,-4.331129485786309741e-01,-5.021387681320704788e-01,-4.358849916872091224e-01,-5.052551454736302627e-01,-4.386801874291382797e-01,-5.084032046676677519e-01,-4.413653211543305255e-01,-5.113056256437781277e-01,-4.442071697073191605e-01,-5.145173947477290621e-01,-4.470728338524564971e-01,-5.177618384503444027e-01,-3.985102657470792620e-01,-5.300307017170962087e-01,-4.019623212256720479e-01,-5.260955126649885516e-01,-4.052503949393680971e-01,-5.221817040071956573e-01,-4.084608085307556147e-01,-5.186519166041231310e-01,-4.114859436295313921e-01,-5.151253655935698061e-01,-4.144236360148725873e-01,-5.119335033319010186e-01,-4.172745601534668114e-01,-5.090425580172909248e-01,-4.199207748706292320e-01,-5.061189045462887171e-01,-4.224751724356222704e-01,-5.034608020228591441e-01,-4.248135004197428621e-01,-5.007567256537880374e-01,-4.270576526253178073e-01,-4.982870272974073145e-01,-4.292106600460345867e-01,-4.960304214293173031e-01,-4.312756731316122472e-01,-4.939681255875606469e-01,-4.331164318363247556e-01,-4.918232674815103400e-01,-4.348698664243867973e-01,-4.898515616917543114e-01,-4.366846806641369594e-01,-4.882883528192129563e-01
-3.873758353256818721e-01,-4.482205275597703764e-01,-3.898978621485537643e-01,-4.510723015459486285e-01,-3.923104452057009639e-01,-4.536896538090461339e-01,-3.948728292468318690e-01,-4.565956869796036210e-01,-3.974558048243551633e-01,-4.595295375478580802e-01,-3.999289915833992848e-01,-4.622279602680616217e-01,-4.025534477712164327e-01,-4.652177235013240653e-01,-4.050678786915075658e-01,-4.679713766998790381e-01,-4.076030694364162765e-01,-4.707527643550037388e-01,-4.102910270002145254e-01,-4.738282032877103589e-01,-4.128686353871681702e-01,-4.766665494416997828e-01,-4.154676001882184333e-01,-4.795335062728320885e-01,-4.182208487763126592e-01,-4.826972457900096103e-01,-4.208634292505730734e-01,-4.856229239023275301e-01,-4.235280056614364463e-01,-4.885781607577029950e-01,-4.262147485225262211e-01,-4.915631995961530221e-01,-4.289238628994861968e-01,-4.945783429819838317e-01,-4.316556149609413473e-01,-4.976239858891814416e-01,-4.344101814032738096e-01,-5.007003892664653177e-01,-4.371877885250900486e-01,-5.038078836754924517e-01,-4.399886475240100125e-01,-5.069467814409678308e-01,-4.426775210909832392e-01,-5.098440062734448386e-01,-4.455252785019905848e-01,-5.130461157896381019e-01,-4.483969748073361461e-01,-5.162806397120772717e-01,-4.009790966260841638e-01,-5.330502014374441933e-01,-4.044428086182422222e-01,-5.290879595467240515e-01,-4.077419678278424997e-01,-5.251495060363999823e-01,-4.109630976438427563e-01,-5.215978867953977582e-01,-4.141053210148762931e-01,-5.183917963646927918e-01,-4.170570839214428061e-01,-5.151688411143569013e-01,-4.198062310774374195e-01,-5.119343253528714222e-01,-4.224612909911234504e-01,-5.089955373299893671e-01,-4.250241931525843286e-01,-5.063237895989400883e-01,-4.273704133773661984e-01,-5.036067479394005231e-01,-4.296221397153044408e-01,-5.011253162403962458e-01,-4.317823885856139632e-01,-4.988580351428374970e-01,-4.338543125335465600e-01,-4.967859936576392021e-01,-4.357014185675754381e-01,-4.946317537535928621e-01,-4.376034703183688257e-01,-4.929068155626863401e-01,-4.392817363141198750e-01,-4.910808732179072211e-01
-3.885472424652821055e-01,-4.469952892463543992e-01,-3.910747120285132938e-01,-4.498387474274551101e-01,-3.934909418770971556e-01,-4.524513946683645371e-01,-3.960589401049111058e-01,-4.553486667305963187e-01,-3.986476702592666732e-01,-4.582736074456549291e-01,-4.011247794734912886e-01,-4.609667044548236836e-01,-4.037551716339357055e-01,-4.639470998758042364e-01,-4.062737299254958745e-01,-4.666950291002029960e-01,-4.088131385208504942e-01,-4.694704768453106802e-01,-4.115073496733584468e-01,-4.725359013435673772e-01,-4.140893844241788635e-01,-4.753678916278733513e-01,-4.166928739475675991e-01,-4.782282716941082534e-01,-4.194527045168858215e-01,-4.813813316980417589e-01,-4.221000362042937049e-01,-4.843000106042131825e-01,-4.247694321649197469e-01,-4.872479645103022228e-01,-4.274611418895076231e-01,-4.902255614474049783e-01,-4.301753384617895692e-01,-4.932330448904150288e-01,-4.329122390017049460e-01,-4.962707279418018258e-01,-4.356720896672011678e-01,-4.993389762213083505e-01,-4.384550946071120725e-01,-5.024380800438680295e-01,-4.412614665520205315e-01,-5.055683488049756980e-01,-4.439539758391367053e-01,-5.084606673010260147e-01,-4.468074761684863727e-01,-5.116536727697712506e-01,-4.496850344856162529e-01,-5.148788414522714740e-01,-4.034664092037114069e-01,-5.361051928925192334e-01,-4.069420191217006377e-01,-5.321147060104611803e-01,-4.103506002709348399e-01,-5.285234808623463509e-01,-4.135873041738263867e-01,-5.249323866750301715e-01,-4.166374126598266781e-01,-5.213499879610926646e-01,-4.195991845102738926e-01,-5.181083200368037378e-01,-4.223577353473871310e-01,-5.148563540490931345e-01,-4.250218391502488258e-01,-5.119018735806918352e-01,-4.275934366168676615e-01,-5.092159794359729652e-01,-4.300747382460541335e-01,-5.067735499741997662e-01,-4.323376801732896624e-01,-5.042722546625092450e-01,-4.345086787928443828e-01,-5.019869657514582917e-01,-4.364538770940014079e-01,-4.996315296028361330e-01,-4.384474705977864373e-01,-4.977287644152761370e-01,-4.402159973931437653e-01,-4.957343003069936138e-01,-4.419001254557574088e-01,-4.939001761589689177e-01
-3.896867308949815145e-01,-4.458351185458770960e-01,-3.920863806026973486e-01,-4.484170180524373883e-01,-3.946392512891819249e-01,-4.512789188577266963e-01,-3.972127392108256716e-01,-4.541679784761062377e-01,-3.996729661476565720e-01,-4.568289266709363305e-01,-4.022879555196405832e-01,-4.597725361478425254e-01,-4.047894371766128097e-01,-4.624873803163460639e-01,-4.074466821323213805e-01,-4.654866121223414366e-01,-4.099901891236703011e-01,-4.682564510534963920e-01,-4.126904779125776246e-01,-4.713124325453116881e-01,-4.152768067207640579e-01,-4.741384023464941255e-01,-4.178846931670701093e-01,-4.769925714867402911e-01,-4.206509202344742016e-01,-4.801355635521254439e-01,-4.233028556862117320e-01,-4.830476144183470932e-01,-4.259769720725994913e-01,-4.859887536775875927e-01,-4.286734679102861545e-01,-4.889592620985002136e-01,-4.313925876482204713e-01,-4.919594948353490649e-01,-4.341345358314965264e-01,-4.949897360868054652e-01,-4.368995051221921666e-01,-4.980502602592564720e-01,-4.396877545741180171e-01,-5.011414448257355270e-01,-4.424994923138553249e-01,-5.042635816539134952e-01,-4.451955267459252186e-01,-5.071512566964614388e-01,-4.480546066384755166e-01,-5.103356675260609654e-01,-4.509378606924451804e-01,-5.135520080120833386e-01,-4.059723594624681797e-01,-5.391960261779190633e-01,-4.094601190974729854e-01,-5.351761169688893371e-01,-4.128804786233498114e-01,-5.315590020012421757e-01,-4.161283840341571394e-01,-5.279442601243556910e-01,-4.191890923751991349e-01,-5.243401003829598617e-01,-4.221610898736800621e-01,-5.210790062743811957e-01,-4.249292535535657556e-01,-5.178089580970089978e-01,-4.277224162054182877e-01,-5.151448446697280970e-01,-4.301830884286720891e-01,-5.121376720761476875e-01,-4.326729333646376352e-01,-5.096820071851152489e-01,-4.349437997344680618e-01,-5.071681224384242404e-01,-4.371223759158672784e-01,-5.048713918770895148e-01,-4.392118394256296909e-01,-5.027725725782519195e-01,-4.410750780293880013e-01,-5.005927604530073793e-01,-4.428499230450370083e-01,-4.985890995666466541e-01,-4.445400786544524419e-01,-4.967465766337608724e-01
-3.907950844808720237e-01,-4.447365560987920352e-01,-3.931980719687369064e-01,-4.473144032111566748e-01,-3.957561700242778202e-01,-4.501687211142123557e-01,-3.983349768074779806e-01,-4.530500033848020025e-01,-4.007988266697216084e-01,-4.557064024437614824e-01,-4.034192989430387954e-01,-4.586418235062711402e-01,-4.059245885925056863e-01,-4.613517608659352121e-01,-4.085875286321455357e-01,-4.643424527886223507e-01,-4.111350246390101382e-01,-4.671070030423783992e-01,-4.138412156501637407e-01,-4.701540661024318224e-01,-4.164317195856535037e-01,-4.729743584750238372e-01,-4.190438775051644194e-01,-4.758226609034227894e-01,-4.216778964007059094e-01,-4.786992644433647470e-01,-4.244727212439035058e-01,-4.818619261605243675e-01,-4.271514104511546783e-01,-4.847966086161100696e-01,-4.298525944262137632e-01,-4.877604829243584184e-01,-4.325764749057580683e-01,-4.907538303240153166e-01,-4.353233006940502858e-01,-4.937770066476785402e-01,-4.380932797940040868e-01,-4.968302969297480054e-01,-4.408866086746401347e-01,-4.999139773783987661e-01,-4.437035495587635103e-01,-5.030284235417339378e-01,-4.464030198288829188e-01,-5.059117247056831301e-01,-4.492675198807526415e-01,-5.090880202852575698e-01,-4.521563066903245831e-01,-5.122960247087969821e-01,-4.084971131439443237e-01,-5.423230952644698677e-01,-4.119972763757536738e-01,-5.382725606152661824e-01,-4.154296581327684978e-01,-5.346285178524791126e-01,-4.186889982574852898e-01,-5.309891888771871571e-01,-4.217605221915805558e-01,-5.273624335439397459e-01,-4.247429767435360048e-01,-5.240812188112780046e-01,-4.276370598462879147e-01,-5.211102872435685596e-01,-4.303238398343585125e-01,-5.181121769785358433e-01,-4.329172302388556437e-01,-5.153869875736917239e-01,-4.352919120381026907e-01,-5.126198079747479319e-01,-4.375708830608265321e-01,-5.100929190520211431e-01,-4.397572180554583099e-01,-5.077843778579984590e-01,-4.418540972616156193e-01,-5.056748032430991024e-01,-4.437241428034888191e-01,-5.034846479387921070e-01,-4.456489948904613363e-01,-5.017285763386771791e-01,-4.473480709913125186e-01,-4.998725354317496428e-01
-3.917367626969840422e-01,-4.434497664991280397e-01,-3.942793141644572175e-01,-4.462703671499521074e-01,-3.968424807155893075e-01,-4.491175018804110519e-01,-3.992891682076733506e-01,-4.517431112909744417e-01,-4.018938125826365670e-01,-4.546435216024712345e-01,-4.045196468684105762e-01,-4.575712633427769238e-01,-4.070285954345396195e-01,-4.602765010947604263e-01,-4.096970874800280882e-01,-4.632591559980884233e-01,-4.122484510847933548e-01,-4.660186975375022467e-01,-4.148211455659449043e-01,-4.688054932993826474e-01,-4.175549323000242730e-01,-4.718722598402602664e-01,-4.201712395351465679e-01,-4.747150184867612865e-01,-4.228095025004438567e-01,-4.775858971877425252e-01,-4.254699316180470814e-01,-4.804851876503460906e-01,-4.282935866753466714e-01,-4.836679563664906256e-01,-4.309993110217470447e-01,-4.866255415462507616e-01,-4.337278323166865457e-01,-4.896124105486163169e-01,-4.364793961369778375e-01,-4.926289074643024346e-01,-4.392542150031282233e-01,-4.956753266075362707e-01,-4.420525218426260006e-01,-4.987519857502134557e-01,-4.447317104853119041e-01,-5.016008587610589764e-01,-4.475773126518317602e-01,-5.047383108321119582e-01,-4.504470677390265410e-01,-5.079069283624449982e-01,-4.533412281150375200e-01,-5.111070576222720430e-01,-4.110408419120408219e-01,-5.454868032412225620e-01,-4.145536607400919782e-01,-5.414044094461549772e-01,-4.179983111407020169e-01,-5.377323644845479755e-01,-4.212693371508438589e-01,-5.340675526389225825e-01,-4.243519089816676360e-01,-5.304173833597183307e-01,-4.273450328909905727e-01,-5.271152983861879804e-01,-4.302494066251469351e-01,-5.241256848643282007e-01,-4.329458503460060781e-01,-5.211101419425093750e-01,-4.355485315670454272e-01,-5.183692444943462929e-01,-4.379318659315620810e-01,-5.155872526526245059e-01,-4.402191238513889493e-01,-5.130469365882238675e-01,-4.424133920523787289e-01,-5.107262016982482278e-01,-4.445178628349325534e-01,-5.086055357027219337e-01,-4.463948560422831280e-01,-5.064046977709472097e-01,-4.483266549899074249e-01,-5.046394369668090185e-01,-4.500320228955718704e-01,-5.027744161248306476e-01
-3.927834995471746748e-01,-4.424678709930435772e-01,-3.953308866211278083e-01,-4.452818516027812201e-01,-3.977603234093572970e-01,-4.478774750627573797e-01,-4.003489811789235353e-01,-4.507438795498799333e-01,-4.029587297002780732e-01,-4.536371874702466722e-01,-4.054501206379643730e-01,-4.563111883331654739e-01,-4.081022848743689480e-01,-4.592584818295213367e-01,-4.106358488891164171e-01,-4.619858816525703182e-01,-4.133312545061487153e-01,-4.649882971007182619e-01,-4.159078142815283430e-01,-4.677702222907290652e-01,-4.185059856343181783e-01,-4.705794990138761902e-01,-4.212675948411394033e-01,-4.736663650044458662e-01,-4.239099798901813654e-01,-4.765318319688219839e-01,-4.265746242378949393e-01,-4.794255373833682943e-01,-4.292617455357628509e-01,-4.823477822028035544e-01,-4.319715520993387958e-01,-4.852988446967204106e-01,-4.347042661532740659e-01,-4.882790318676948904e-01,-4.374600942663248171e-01,-4.912886240806682570e-01,-4.402392866495238866e-01,-4.943279671490526384e-01,-4.430420560258063745e-01,-4.973973495253706800e-01,-4.458686074261328791e-01,-5.004970477255074046e-01,-4.487192160353947190e-01,-5.036274462552211562e-01,-4.515941020939098771e-01,-5.067888451277362538e-01,-4.543479537274738855e-01,-5.097246728675988159e-01,-4.136037106441813882e-01,-5.486875181157702119e-01,-4.171294560421582309e-01,-5.445720707162432506e-01,-4.205866126612387568e-01,-5.408709156447724098e-01,-4.238695544587020581e-01,-5.371796560178876412e-01,-4.269634198141294412e-01,-5.335052625459165698e-01,-4.299674384005054972e-01,-5.301815669688697552e-01,-4.328823201401659770e-01,-5.271726181951814638e-01,-4.355886364535144217e-01,-5.241390553712892419e-01,-4.382008093366260293e-01,-5.213819234564160965e-01,-4.405929888923333926e-01,-5.185846451426278092e-01,-4.428887182789437160e-01,-5.160304736321520425e-01,-4.450910961224733842e-01,-5.136971539993073765e-01,-4.472033274834953942e-01,-5.115650476025765947e-01,-4.492286848221466178e-01,-5.096167195518395143e-01,-4.510263196933216867e-01,-5.075784530641751502e-01,-4.527381577032466575e-01,-5.057042293622204809e-01
-3.938014891679792462e-01,-4.415382829236554896e-01,-3.962136099242792309e-01,-4.441047013975948365e-01,-3.987861491092553057e-01,-4.469380641214043548e-01,-4.013796695302366824e-01,-4.497979012175933322e-01,-4.038534151423116003e-01,-4.524414701034290553e-01,-4.064891502921035848e-01,-4.553544732935606576e-01,-4.090048382261164961e-01,-4.580505898567865941e-01,-4.116835653949407203e-01,-4.610178069994829708e-01,-4.142419979902489668e-01,-4.637675578317652647e-01,-4.169645525021917210e-01,-4.667901202082433976e-01,-4.195665657204063481e-01,-4.695946350685705206e-01,-4.221904853938341362e-01,-4.724266252123556220e-01,-4.249801448844237051e-01,-4.755339831215104063e-01,-4.276488826826847500e-01,-4.784224070708292809e-01,-4.303401851762556074e-01,-4.813391959481829740e-01,-4.330542735151669542e-01,-4.842846515753343462e-01,-4.357913594566241722e-01,-4.872590532096551241e-01,-4.385516688188639267e-01,-4.902627087734540146e-01,-4.413354113198210693e-01,-4.932958993190211250e-01,-4.441428416779772959e-01,-4.963589721729604332e-01,-4.469741756739608052e-01,-4.994522161197005317e-01,-4.498296229928269163e-01,-5.025759109220053755e-01,-4.525625474420068017e-01,-5.054771502070422029e-01,-4.554666614864003038e-01,-5.086622300833983923e-01,-4.161858900328304633e-01,-5.519256455965440011e-01,-4.197248086595110617e-01,-5.477758537409912476e-01,-4.231947392071502279e-01,-5.440445379298153306e-01,-4.264898397856499157e-01,-5.403258659195291358e-01,-4.295952366205170736e-01,-5.366264135418481462e-01,-4.326103636989417356e-01,-5.332803349272460247e-01,-4.355359852846091839e-01,-5.302514076240341101e-01,-4.382523890189296001e-01,-5.271992369091366148e-01,-4.408742567748321073e-01,-5.244253369151061772e-01,-4.432754765907001571e-01,-5.216122919496725130e-01,-4.455798643563553263e-01,-5.190438313150970151e-01,-4.477905309502430153e-01,-5.166975371953179685e-01,-4.499106936090960240e-01,-5.145536307912559337e-01,-4.519436371063322300e-01,-5.125945554270233684e-01,-4.537482137979584884e-01,-5.105459310571152098e-01,-4.554666614864003038e-01,-5.086622300833983923e-01

